Degree and normalization frontiers for bounded QSVT inversion

Quantum singular value transformation (QSVT) implements matrix inversion using bounded polynomials. Increasing polynomial degree can improve normalization and reduce amplified query cost, with savings that depend on the error criterion. However, existing bounded methods either fix the normalization or work at condition numbers far below those used in fault-tolerant resource estimates. We therefore analyze how degree and normalization affect amplified query cost under absolute reciprocal error, which controls inverse-operator accuracy, and under residual error, which suffices for normalized linear solves. For absolute reciprocal error, we establish a scaling limit to a constrained least-norm problem for entire functions and characterize the high-accuracy frontier of this limiting problem using elliptic integrals. Constructions built from near-optimal limiting functions achieve certified query-cost savings of at least 11.8 percent over the rescaled minimax baseline at condition number ten thousand with error one millionth, and at least 22.8 percent at one million with error one ten-billionth. A simpler two-term rule also has certified savings, and its phase factors at condition number ten thousand pass numerical checks at selected points. For residual error, a sparse Chebyshev construction achieves certified savings of at least 8.7 percent over the residual-minimax baseline at condition number ten thousand with normalized-state error at most one hundred-millionth, and at least 13.1 percent at one million with error at most one ten-billionth. These results quantify the savings from jointly choosing degree and normalization relative to the minimax baselines.

==> anc/verification_set/ARXIV_VERSION.txt <==
Prepared for arXiv v1. The identifier has not yet been assigned.


==> anc/verification_set/LICENSE.txt <==
Copyright (c) 2026 Hongyu Wu

Programs: MIT License

All .py files in this verification set are licensed as follows.

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in
all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
THE SOFTWARE.

Canonical licence: https://opensource.org/license/mit

Data and accompanying documentation: CC BY 4.0

Copyright 2026 Hongyu Wu. All coefficient definitions, dual witnesses,
certificate tables and expected outputs in this set are licensed under
the Creative Commons Attribution 4.0 International License. The README,
ARXIV_VERSION.txt, requirements and checksum manifest
have the same licence.

Licence and attribution terms:
https://creativecommons.org/licenses/by/4.0/
Full legal code:
https://creativecommons.org/licenses/by/4.0/legalcode.en

Suggested attribution: Hongyu Wu, public verification set accompanying
the arXiv v1 paper "Degree and normalization frontiers for bounded QSVT
inversion". Add the arXiv identifier when it has been assigned.
Indicate any changes to the supplied files.


==> anc/verification_set/README.txt <==
Public verification set
=======================

Prepared for arXiv v1. The identifier has not yet been assigned.
Copyright 2026 Hongyu Wu.

This directory is anc/verification_set/ in the arXiv source archive.
The accompanying supplement is anc/supplement.pdf. Paths for this set below
start in anc/verification_set/. The claim map also uses shorter names within
the directory trees stated for each group. Locations outside this set are
stated separately. This README and SHA256SUMS.txt describe this public set.
The separate records supplied on request have their own README and checksums.

Scope
-----
The set verifies the numerical results called certified in the paper and
Supplemental Material. It includes exact inputs, the certificate programs,
their local dependencies and expected outputs. It contains no coefficient
optimizer, LP sweep, phase solver, measured model count or third-party code.
Some certificate programs choose a trial evaluation point numerically. Each
such point is then checked by enclosing arithmetic. No optimum returned by
that point selection is used as a bound.

Environment and commands
------------------------
Use Python 3.12.13. requirements.txt pins NumPy 2.5.2, SciPy 1.18.0,
mpmath 1.3.0, python-flint 0.9.0 and highspy 1.15.1, as in Appendix E.
HiGHS is not called by these certificates. It is pinned to preserve the
documented environment. Install these packages in a new virtual environment.
Then use that environment's Python for these five commands, in this directory:

    python -B verify.py baseline
    python -B verify.py a_targets
    python -B verify.py limiting
    python -B verify.py constants_windows
    python -B verify.py b_targets

Each command must end in PASS. verify.py checks the interpreter, package
versions and every listed checksum before it runs a certificate. It makes
a separate working copy under _work/GROUP and refuses to reuse it. Start
from a new copy of the public set to repeat a group. On Windows, choose a
short directory path. Output files, command
times and captured certificate output are retained in _work/GROUP. At most 32 worker
processes run at once. Individual commands run in sequence within a group.
Run the groups in sequence to retain this process bound.

support/sitecustomize.py guards file access in each certificate process.
Scientific files must remain inside the copied set. Python and package
files are allowed only from the active interpreter and environment roots.
Temporary files stay in _tmp. The file-access records are written under
_audit. A blocked external read fails the command. These generated records
are not part of the distributed set and are not covered by its checksums.

Claim map
---------
Command: python -B verify.py baseline
Claim: Section II's sufficient premise for the least-degree rescaled
minimax baseline at the 996 parameter pairs of S1. These include every
criterion-A pair at which the main text reports a gain.
Program: baseline_functions.py and verification_checks.py.
Expected: expected/baseline_premise.json.
baseline_functions.py holds the interval functions of overshoot_scan.py.
The baseline group replays these functions. overshoot_scan.py itself is in
the records available on request. The file expected/baseline_premise.json retains
the certified columns of the original record.
The sampled cost comparisons of the original record are excluded.

Command: python -B verify.py a_targets
Claim: Table III's three near-optimal and three two-term target polynomials.
The covered certificates in S7.3 concern their exterior error, degree
ceilings, truncation, norm, baseline norm and gain.
Programs: cert_nearopt_2026-10-04.py, cert_nearopt_k1e4_2026-10-05.py,
cert_rule_2026-10-04.py and cert_rule_k1e4_2026-10-05.py.
Inputs: certificates/dual_and_entire/numeric_frontier_reproducibility/
coefficients_eta_*.json. Expected: expected/cert_nearopt*.log and
expected/cert_rule*.log. Both original rule verifications and the near-optimal
control at condition number 100000 are rerun.

Command: python -B verify.py limiting
Claim: S3's five fixed-ratio lower bounds, the five aligned lower bounds,
the 416 fixed-ratio witnesses of the global gain ceiling, the one-point
control, the global gain upper bounds, and S7's entire-function upper
bounds, limiting gain lower bounds and finite transfer bounds.
Programs: certificates/dual_and_entire/dual_arb_verify.py,
dual_global_arb.py, ginf_upper/replay_verify.py, ginf_upper/assemble.py,
numeric_frontier_reproducibility/numeric_arb_certify.py,
numeric_frontier_reproducibility/numeric_arb_gain.py and
limit_finite_from_entire_certificate.py.
Inputs: the NPZ witnesses, coefficient JSON files, reduced
numerical_summary.json and ginf_upper/certs.jsonl in that directory tree.
Expected: matching JSON paths under expected/certificates/dual_and_entire/.
Every one of the 416 witnesses is recomputed before assembly uses its bound.
For the five fixed decimal ratios, verification_checks.py fixed writes
copies of the aligned witnesses without sigma_exact. The copies retain
the sample points and multipliers as exact binary rationals.
verification_checks.py passes the copies to dual_arb_verify.py for
evaluation at the stated decimal ratios. The results are checked against
expected/fixed_ratio_bounds.json. Their full new intervals are saved in
fixed_ratio_replay.json in the working copy.

The witnesses first used for Table S1 in S3 are not retained. The five
files are dual_cert_1e-8.npz, dual_cert_1e-09.npz, dual_cert_1e-10.npz,
dual_cert_1e-15.npz and dual_cert_1e-16.npz. Their original JSON outputs are
also absent.

S3 uses the names dual_global_witness_ETA.npz and dual_global_cert_ETA.json.
Here ETA is a placeholder for each of the five eta values. In this set the
instantiated witnesses are in certificates/dual_and_entire/.
Their expected outputs are in expected/certificates/dual_and_entire/.

Command: python -B verify.py constants_windows
Claim: Corollary 5 and S5's elliptic constants and finite-L lower enclosures,
S6's exact finite-condition example, S8's rational window counterexamples,
the prolate-window cost constant, and the two rigorous finite window cost
ratios. These are the certified parts of Section VI and S8.
Programs: certificates/frontier_and_windows/verify_all.py and its five
local certificate programs, plus certificates/dual_and_entire/
construct_window_certificate.py and its interval module construct_cert.py.
Expected: expected/certificates/frontier_and_windows/verification_output.txt,
frontier_numerics/envelope_certificates.json and
windowing/pswf_window_certificate.json, plus
expected/certificates/dual_and_entire/construct_window_certificate.json.
The finite window ratios are checked by verification_checks.py against
1.7054 and 1.7034. verification_checks.py reads the baseline enclosures from
expected/cert_rule_2026-10-04.log. The a_targets group compares that file
with its fresh certificate output. The decimal c0 used in the prolate ratio is the
supplied rounded constant, as stated by that certificate.

Command: python -B verify.py b_targets
Claim: Table VI and S12's six common-weight polynomials. These cover the three
benchmark-point certified lower bounds on G_B quoted in the main text.
Programs: criterion_b/certify_uniform.py, criterion_b/verify_common.py and
verification_checks.py. Input: criterion_b/coefficients.json.
Expected: expected/criterion_b/uniform.json, common_results.jsonl and
published_bounds.jsonl. The common repair weight is exactly 3/1000000.
Both fit and norm certificates are rerun for all six polynomials. The
published upper norms and lower gains are checked against both results.
The public copy of verify_common.py omits runtime thread diagnostics.
This removes optional diagnostic imports absent from the pinned environment.
Its mathematical operations and scientific output fields are unchanged.

Other cited files
-----------------
The paper also names files that are not distributed in this set. The entries
below give their locations. Paths for the records in this section start
at the root of the records available on request.
The third-party paths start at the root of the repository identified in Appendix E.

For overshoot_scan.py, see the baseline claim above.

certificates/dual_and_entire/ginf_upper/cell_cert.py and
certificates/dual_and_entire/ginf_upper/run_ceiling.py generate witnesses.
These programs are in the records available on request. They are omitted
from this set because replay_verify.py re-verifies all 416 supplied witnesses.

certificates/dual_and_entire/dual_bounds.py and
certificates/dual_and_entire/dual_lp.py produce floating-point estimates.
They are not certificate programs. They are in the records available on request.

The paper also names recost_nb.log, make_numbers.py and the scalar comparison
programs construct_poly2.py and construct_window.py for measured results
and stored-result parsing. These files are in the records available on
request. The two scalar programs are in certificates/dual_and_entire/.

The third-party files evaluation/query_costs.py and results.txt are not
redistributed. Appendix E identifies their source, commit and hashes.

Exact input conventions
-----------------------
The coefficient JSON decimal tokens define exact decimal rationals. They
must not be shortened or converted through binary floating point. For the
criterion-A entire functions, D=160, sigma=D*delta, and

 a_D = (1/eta - sum_(j<D) a_j cosh(j*delta)
                  + sum_(j=1..D) b_j sinh(j*delta)) / cosh(D*delta).

The stored approximation to a_D is unused. This completion defines the
entire function. The finite targets use its exact Chebyshev expansion,
repair and certified truncation specified in S7. For criterion B, c_J is
fixed by the normalization at t_0 specified in S12. The coefficient file
contains the exact definition, and both programs apply it before the
common repair. NPZ sample locations and multipliers are exact binary
rationals. eta and decimal degree ratios are exact decimals. In an aligned
witness sigma_exact overrides the nearby displayed decimal ratio.

Comparison rules
----------------
JSON fields compare exactly after parsing. Only elapsed-time fields
seconds and secs, runtime thread diagnostics threadpools, and the six
historical provenance fields coefficient_source_file,
coefficient_source_sha256, feasible_function, verifier_file,
verifier_sha256 and runtime are excluded. These six fields are present
only in some stored entire-function outputs. No scientific interval,
rational bound, precision or grid parameter is excluded. JSONL rows are
sorted by their identity before comparison. Timing and process order
cannot change the result.

For the text certificate outputs, every line compares exactly after
removing the start-time banner, elapsed-time lines and inline timings. All printed
intervals, locations, bounds and assertion results must match. The
baseline extract compares every saved certified column. For the five
reused witnesses at fixed decimal ratios, the stated decimal lower bound
must be proved. Their newly computed interval can be narrower or stronger.
The global witnesses must reproduce all 416 saved lower decimals exactly.

Files and licences
------------------
Every .py file is a program licensed under the MIT licence. Coefficient
JSON files, NPZ witnesses, certificate tables and expected outputs are
data licensed under CC BY 4.0. This README, ARXIV_VERSION.txt,
requirements and checksum manifest are also licensed under CC BY 4.0. LICENSE.txt
contains the notices. SHA256SUMS.txt covers every distributed file except
itself. No runtime output or cache directory belongs in the source archive.


==> anc/verification_set/SHA256SUMS.txt <==
e127f716e4c888cdfcccda8bd6c9f325fbad7f16a51135643e35374030e8a69a  ARXIV_VERSION.txt
f0d0882c979be12a88e9e4e5292f703e01564653932f51c59fda4810e3969120  baseline_functions.py
7e9c5020de22cfdcd39ca1b22738c6f81e8f964abe125842d9aa4fcd0ae46d2f  cert_nearopt_2026-10-04.py
f899cc15cf141724b6ce8449a010489759c0496e5b45b0e913e3e16aff62c03f  cert_nearopt_k1e4_2026-10-05.py
65140c2f08d3341d70ab14a7ccdb772772add9af5596c5d07c8818f0b7ba3aca  cert_rule_2026-10-04.py
9d60168a9f287b9d4eae94a6ddc564ab597092705db46807eb10f20f71bfa839  cert_rule_k1e4_2026-10-05.py
b3c1c255ab8669a9eb306358e64fd402c130f8ce45bea8f9e4c2d8b6502ddae6  certificates/dual_and_entire/construct_cert.py
63cba6a6b9dcb70a1885ffe929716dee5489f4836bacaf660c58768d9326ee69  certificates/dual_and_entire/construct_window_certificate.py
1b657312250600ce24030a424001369c58c5d42dd8b8c5f6ae72802cef98ae01  certificates/dual_and_entire/dual_arb_verify.py
e97af7e76fd5bb8486a65113bbed838f7afb148c19a50f3ed54e426c334a050e  certificates/dual_and_entire/dual_cert_1e-09_aligned.npz
7d349ca6c09ff6d1b4d6f544a1346313dd59bfbaa9bbadd82cff0163610c9946  certificates/dual_and_entire/dual_cert_1e-10_aligned.npz
faefa5966f5982dc4038823a3b6b2b047d551e8d3885011071da00b9b2b9ad2f  certificates/dual_and_entire/dual_cert_1e-15_aligned.npz
7e35496bcca9f82b8403fc68f9bdeeaaecf1a88159b103b3416fc488ed540470  certificates/dual_and_entire/dual_cert_1e-16_aligned.npz
bdf4c4a0a999f3d090b139c104621cfc59a6391f0af38e8dd6960c371106376f  certificates/dual_and_entire/dual_cert_1e-8_aligned.npz
660b1b1ae257f277a7a3179aa243838fd229f3f917215346f6c126d70aad4a2b  certificates/dual_and_entire/dual_global_arb.py
2ce21820819c5474af0d6d591db9baf9e42c50e7c55250d7c3c644d06dfb68c9  certificates/dual_and_entire/dual_global_witness_1e-10.npz
5923f33fc72bbc7e500a657557d6fd0ade51007179c707f67854383c4e8997dc  certificates/dual_and_entire/dual_global_witness_1e-15.npz
e11e6005eec226f6d8f2a973eb85046f1f09e808f12354a44d104c054db6a76c  certificates/dual_and_entire/dual_global_witness_1e-16.npz
76610eae52690c7a77c7e93d6b0592b2b86f1b2ce258ec55f98af730920aa40e  certificates/dual_and_entire/dual_global_witness_1e-8.npz
6c3821d86a573a7f6d4bf37aa282449e7da8bf2e80e7694b0eb5e9917bfa659b  certificates/dual_and_entire/dual_global_witness_1e-9.npz
4c9662e40b7ca54c5338117737b73ec377ac911b4837a4fe4307b661266a6616  certificates/dual_and_entire/ginf_upper/assemble.py
48a75b1313d53952ea4213c63fc00ecdd6b54638a711c4d05368a08ff3450fc3  certificates/dual_and_entire/ginf_upper/certs.jsonl
c8524d8a05f559f09fe4b0c46b8281811d338f94f5e69c9cf5f533e6e770351f  certificates/dual_and_entire/ginf_upper/replay_verify.py
efaacf76410cabb13a2e5a5807e1b13c21aa7c17d7d44bf0506df3923690f7ff  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.16.npz
2eafe215a6bb4e3a313acaeecbcb2c6d8b3354451616ad4527239e021ec5dc68  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.17.npz
2f886c99ecdbe4a503ff8e4453f855097286edbb61665a5b57ed11cf5dd3a36b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.18.npz
fed6055eda077e4f3e034d984055d722cc2a7ccf4951e1ac38f619fa4b84c1a7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.19.npz
105e0fe26d92013fdceba914f0af17315282131be3a49f527abf88dc282d19e7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.2.npz
54f394a5b54db27530eb3a50655145aa7404e22c8fd1d4998d5c7ecfb5f97e4e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.201.npz
ece0ef73774c52f2965ee2b3a456d45b3648ca5805087fa338da64a73048811f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.202.npz
e2792a5fec3a4c4df8c38d45fbf3411b8f937b3325fe78306352fd050c201738  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.203.npz
576230a712a54b8af6e59b8a4dce02a0073263e54751eb423bd8ae05d71620bc  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.204.npz
d39b649d0834e26381cb4615843b03bfb2b7ffc405d9354d390ca7748ddc3d98  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.205.npz
e72e9945ac2a5ecb6192e91dfac9d4ec28c52c021d70c4fa548325b6281c9024  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.206.npz
d260b769645d2567db3206ad79140fea835afe6893f945f69537d0443ef0b96c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.207.npz
6b75e67bdbfa133e9d86cfce8977b0cd6d4366121f37c70e4e55338592ee618b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.208.npz
cb57f6d0f05ab8f5bd2944ea84ea27d6a5106d0c68dd070f7817a27ec9f3508a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.209.npz
39fb62836e3a4e022565980b4cfe54b86cab4f6524f239d4182125b88367f94a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.2095.npz
2d03059b3d69591567596dc767b27830673531223a5e16c455ee88a05f78044c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.21.npz
fd140fdffd0f6150014a9094198db4c2c1996c0acc6c5a4ef0ab6bcc2df2216a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.22.npz
17207ee604d75acb3ec1d62ab5c26d45a6ea0c9ad8f78e35a76f0bce3e51f2ba  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.23.npz
1bf4b8cf15f4c888adae74bb36d70196681a64ca794019b1de73e44d5f2e34a1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.24.npz
ccdfe5b0874a091206025f2e7ab1cdf58873d5bd07ca650c59b527b64692a369  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.25.npz
f0b47246c75c0b52abdbc0e728de98be05ef7aa6eaade342f960c4fdd6547c48  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.26.npz
846243d940f50dd040bee033ebce65f285f14fba8ec435517c3cc2073d2d1f41  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.27.npz
0bad23d9baafc421286bb431beba3c2a5758b75127912d89584b56bf1e68508c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.28.npz
04a45dd9c7715f4cf4a4adb88e693a9613518064707fb3271c7af43d29e763b2  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.29.npz
603cb80ceb80bfa82dcc57d7223eb8c9ffde13536645ad764a1bd6ce6dbbe0ef  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.3.npz
24d3eee28ed285d6d9abac9efc800977ec49c3f2071fc7e9ec06d1c6e6f81add  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.31.npz
f3f0edc8480f86034fbc2e33f22ae196efcb3a9e10761941203e1f6cca61c7cc  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.32.npz
bd849ff72311940b2b1f9f776739dba48b425f661abfdaf924f3116b8674f624  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.33.npz
dc42d18f4cf0a57088aea485111bdb6041bdf7df748f4ba641f9e675054e12bb  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.34.npz
5c5f9f3d047c4546935a69afb6ff343436bf51bfe92899702a2584744468b174  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.35.npz
da2be0050f85dc922283375c1231cd6446b66dfdd84ec2589b661d2a27dc8306  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.36.npz
8be60a246dfd26409a3f5c1c77b557c946b259e69878c7bfb1756203e0480fed  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.37.npz
1215a37b3da93939ecbdb1b11389704425a923859ed2d99ed733d1cc8ab56224  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.38.npz
76fa1f00e5dd2855342aa8921a92cfac9dcd6a76c85d68a7f2fb1866c40e85b0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.39.npz
faa14e3512278c27f57e62ead22a63d686b6f4a2e94b33bde63fe6d3257c9015  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.4.npz
ff0aa24b4a3fc7e3f8f90df18a511d7bb480febca2920f9b4db05daf689e93e2  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.41.npz
9842d2d578abc5c4b50ab2b59181b8b71ce521f48ea58ec49c124773fac26e61  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.42.npz
fa06055e583a065be186c02090f0d7405c13212268b46896af3676127a29e19d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.43.npz
ee65a98afa85ba2619993c5d337c8ed8e8e508287b58ef8ccb1c176eec3ae0be  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.44.npz
6d5cd6844e2a772930eb3fdf8623ed45e798a886c29850b85fadc3652477c93a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.45.npz
c59b58300efe2be670918bed30bcfc6a52bce9a0dd6d703c0c77d14063a8ce9f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.46.npz
da3770e6f9e9b14f05e6e5a2e56c84f988c9ded0b5665044e0adc693a04f9c3c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.47.npz
97d99187f204c024ca9dce8ef62dc4084e0cca08acf0c0a56154cc0f5694d103  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.48.npz
9816192f7eb7f61d48c19e785d0c6439541f8673c4ecc10e1757e96df305536e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.49.npz
f3536fd7092dd7e5daf2e505f56db2be6c366ccdf8b83d9b2050e6dfbf4b1a19  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.5.npz
719618a331ec92ddc541a2c9a8922a31fef8ca0087b7d629e2d7da45bb6da46c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.51.npz
d56cb2929a1db9a22f5dab5f66d8f1e122e9713d16ae72f3ce72d033422c883b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.52.npz
5a093ca6456b5d0ad5e9c9420b8ae68edb9afbea8d847898654fb70d3d9c45d6  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.53.npz
55782b54f41a27b2373a35addd9afd4eb5d568278321da1f8aff5cb3ba73d43c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.54.npz
b5279573cc13bcdc09681d1b61ce22f521516d23c4e6167895f00af70f409c16  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.55.npz
17418fac0119b0615c178407d9856301dc9711a4196984d5e3d40c0796ac31e2  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.56.npz
c1d6139f961e5e7a2c5b6de07a3255ed4fac0efe4ee194fd1c828c98fb24bb4e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.57.npz
c031bb828111177faacb4896617ea5307d9c4e27b0927663ce9997da1f393741  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.58.npz
a2153e7111a46f616cc86a9348abfdc23ba05d67899823994fc72cea37a47ec1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.59.npz
b836074a15363cd1010404318f0e8bfa0c6aabd2f14a74f59aa29a625349d386  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.6.npz
43842c523b288b3b4c26b1d893937ac4dc3e9a4f613d2f430b5d65ef0c4faa79  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.61.npz
821c72298b67d0e5b53f8e6742be0101167be222de1bce473caa2365b9764403  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.62.npz
b1ebe5ce94a5aa4132b5adc399b194672cbf3a0d09b4e925d70ae34010aebe82  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.63.npz
19464924036c213ecbff3cd53b54738eed2a202c96c48bcee7a9cacec77d3108  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.64.npz
97d698dbdf5b3a9b0746c203be48ef0438c906dd9e1af2c8cb632d9364ca3ced  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.65.npz
f308a010ce8010fb8ad9c9b08764f847e0dd1ec2b00986b56c8954ac6a1cf642  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.66.npz
67f3c55176a4aab3b69f6d467c4cbe9472a533d1cc68e2625ecc009923d81b5e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.67.npz
8157e9660f3841b39ca102f14d45a259610a52c9df367d44e117d229df2cd5f7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.68.npz
69321fca2682a1ca7abd48caf3aa4780693d6b6becda5fd0ea22a52e205b3ee0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.69.npz
9f993447116e315650ede92ed536d84e19717397415dd68848fe9fb637a493c9  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.7.npz
9186c863a1c0f23abcb02aecead56b18e1e1fe57e2c45101d82f1a880d7e18ae  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.71.npz
84ab9c8cf4027e945c84098298717f353bf3d40200b7d3ff4dcff8a202b3a620  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-10_1.72.npz
7556aea11b0ce677ee4fe09eb91c7cea476617fead2aa45414559d5422b9f7a8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.05.npz
64b12a69cdcdc87bfebc0a93935c511a1b5916e2057bec68f03c498e75827cdd  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.19.npz
95f266d6c51252185e5d904ff87c3b130a0c7269281b535ed5d35021e073b07a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.2.npz
9724392bcacee41c4ec4f175685d02b5f94d33ca50d488998f20ebc21b6ea0ff  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.21.npz
91acf025ecc991b0de425e168e014cf0924393225c0e91c68d1da5ff7e07f37b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.22.npz
ca5a6b272ade0aa02bf19bae8ed0f5d24874ebbe5fbd3a1bab39fe0033bb6c11  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.23.npz
014ec0e6e63e16a2457ecc661303a35b10fef5c4fed8dbf0353ca4cf92a20b5a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.24.npz
6026ae5b29ba7c91d17c5a63246b49afaa52d4c866c7fe93ba971ec3c5f549a9  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.25.npz
ec5b8afc02d3db8ef9a5f1b0f140308fc53ed8a985bec9124f6ca9c5d1deaf52  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.26.npz
c6a55aeace10ad8f32e9c5116e7acbabfee7466985da24a800eb5d4df3e58f77  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.27.npz
749201d9da041d2750110ae247cd9db48e88475060b3b023372d478352d5836b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.271.npz
28866427a24b190db22b446ece12db183db02d0f3eca9ec713705ac63e88747a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.28.npz
0e0ac2f797d136c97450c85086e1a896a4aa19ec8a5a6cd233d609ac55c4ab42  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.281.npz
c1e8287a6bd490becdbfca2b7a46f362fc9617cd16ee6580976580ec6cf5f49a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.282.npz
19b9fd43938bd6744d63e851a7e756d669bd3126efdc8469c89c5b0bbf65a0d8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.283.npz
d1b9797fe09299a7c6cd8b08ab8e6e48414df1c93a07dd4d8184cd5f5004450c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.284.npz
9c5a170f0c9107a5992515ba81691b21345c28c846eb57692ad564881b92e488  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.285.npz
00704bee3bab7675624d1d681f89796673d94ee737668ab385b586ff7ee0d2c6  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.286.npz
302e6817f9ca973c4547104729291d7ff6240f3a28051e54c925ce04096d03e8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.2865.npz
f7ead463e1ad418ee828b6ca48b7aeb8de128d1c23145dcf6780a4c54fdc5695  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.28675.npz
46526bdad12375ff008a1f3af528ecd2e9814924eebea4de651587fabce79b2d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.287.npz
319b8079311467eefa28f2fcc53b0ae0815aa30942bdcda48514c666bad3043f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.29.npz
8fc0b61b481dfb66ab422ce6e25c1693bf08b84a8ed9de22179b8157ab9ae617  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.3.npz
bf998e1198da8a2a70a63059be2653f220e7e2ca1870f1d44010c52f47ff11fb  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.31.npz
2fbe2db35941644f9c9bcb05304e55bcf62dc24954ea9802e2e2925fad190628  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.32.npz
2ef174b54964548d63a096ebbdfa237aa9fc866ee33b0f69105789baa0194d78  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.33.npz
a295a55a4429fbc521f9b6d6ccb347af99481f180f2f639eed7eedf2f5c495bf  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.34.npz
7f12082f11854cfffa3226ea090c16f85e09448a1c30d65df5440f5bdb9e4c51  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.35.npz
77d4ff73063e570f584d74e2c97527d75bfcac7f1fcb3ccb4601fe004b89cf0c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.36.npz
0bf04455f56998892a83b64beb82be339b42b38ec800474d8984552fb883416a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.37.npz
64c3fdbcf79c508af6b7b19ab90b89f7cec7f0b14e5981a084236eaed5071c85  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.38.npz
6dab56382e791550c3b9842c680a3122661e50b6aa17d141893725ddcf0c2be8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.39.npz
15b28ec11c3f78096ebe54a3cfa70524375ca99218d2061f8ed0dbd3ee1f1a86  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.4.npz
0ee4008a2e0d59304f3a5d90bcc78cf7bd12778b7c2a7cd6c573c3784600f1a7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.41.npz
241ded87d7d4193ed9665d757a712ad1b6f509d1820762e27518ae253ed50b9b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.42.npz
49eda2dc22516e77f3867974e7638f44bc07334ed13eb24d543b7935ee8084cd  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.43.npz
95ee213f8553385f61dc6daf83e063cd854900b0bc302ed517a7990726166deb  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.44.npz
befe039703e9f8a7d32654cddc6e455a43dbd2ac0187c5a1f1c024bd685e14c5  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.45.npz
0923577df5247b551eb548518bf800c04a071d49baca5b335900584339825856  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.46.npz
9fbdc8a482b9214c7fdc5fa3151ee3e51975e0550cbe20e492e9538a84fc6ebb  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.47.npz
b51f8c4de40bbc173f35059108c4b6936fa2f04a6644c70f6efd184a9b5617c5  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.48.npz
0a83489d3096f96d7175844841b270a620d805b03f722d3cd3e5b964d13ff75c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.49.npz
0f073fd070a1e25b7931a0b7b26f37f03c3554d8a9219836ebaea30134b3917b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.5.npz
b33fee3298893a8358bdd63b34bcea8bb7af8422b82bd654eb92f054927bb8be  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.51.npz
9abf7b80734461cc0dfe29b3d68166038f5c57be6525e78a489a1124005c3705  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.52.npz
d5a59979c807ce02b2801b9adfcc3aef362aa877239817f4ef670d2816dd7977  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.53.npz
7ba563c336be1c8222bf367b8258e298174cbd69e22eb1f049f4d9343fb71787  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.54.npz
8d376e3cb6043d3ba8f73bd5d96d25432c3e4fac3dd1dcca1a801d2de78df390  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.55.npz
44d8d75fc843b4bf6eb2be6d50260f26c1e74c53b44ded0fc03e1cb49bc7c1bb  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.56.npz
2e33da7de41c0578261bf58e41e8220894a62285b8c0af96e1241a9c783bfe0b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.57.npz
333e6e1dd0f57dee1edadb6ae8f2357f68e355d733ece0c103c640689ce39e90  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.58.npz
bd181c674868a59cdf92c68c3dfe4768a6d240d06441596e528d0b95f18df58d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.59.npz
c44743c4828b6d8dc6882f16165511ca79a7e57d893f330ca5f90c6f5916df26  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.6.npz
f92c4876175d5b53a9d3d4ad5c8649be35ea3dc5129504aacf53564e6d66897e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.61.npz
ff03f085fba5b3ecf60f170626d3b164671670d2f2d4ebb5c485b50a37455d84  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.62.npz
45856fd925d4be03622b7430be19bb182e8863e8667cef196ccd8e927c9a0ed5  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.63.npz
29a002f455d8de44238087be1d5ebfce48c43d3f737ce90fa84f821f5b912a19  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.64.npz
87cf56052948ec39761752d6fb19b37af2e24df04ea67c7581c5ae01bf4c891d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.65.npz
8d2ab52ab65a487c98a750ec502ac87eab94a7a2f2f19f51a80b30dbfbf4d07a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.66.npz
b56d61daedba53fc7ed44e53b55e6e5f2afc2c22e5b8c3327aa6f334958648e9  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.67.npz
229533aaac7420edf4b89529f9106c1fb6e72608ce8bb4b3f4d80a2e1e413ae0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.68.npz
1e1183b6a68a5d7df6b8c6a44369fd1f9afdaf9e2282de1e7923c43a81691da9  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.69.npz
3a99d231ee6f50f8b99c58af72298a1df6de3fe75fb04afcfa99b29b7d1a0097  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.7.npz
16f262cc5426a22ec8df2921c45fae4aac089dafba0fc999a7efa603e4d708e0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.71.npz
9cec6d9b42fac67f9375fe9c4726363434692823895fabbd44310f02f8e83199  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.72.npz
e0e60dd7a39cb658c7adab40785104545a7bf8391b2c35030747615fe91efb18  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.73.npz
f7fe388842ee3508b41e03d355b7af50de6a6e862d2e025a21944b90197bd64a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.74.npz
12032c3cc97c58cea04db89fbc17134d5a402eedeb28a49ecfcba995c2e0a0a2  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.75.npz
2a3b3146a0185aeabba07b492aa73605a4d198cb908b5ef8e4eab7e5de531ac7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.76.npz
f064801c607ed808ac89a7aa5c4c27d051a15466fc29171c9fcad3b5b42a5353  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.77.npz
ac2bf51f0b4398def56eeeff825f9c81f6e6432661319e6f4de9515678b18db1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.78.npz
50dddb0ee613afafd11384ea1b31e29773b62e97d2c669ead750fa5cb89c93ea  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.79.npz
3b912946ea6bc557ab7cd9e62ee11839ca278c9d5e0647fad8d8c73b136a0bab  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.8.npz
90e2db3b5c64d7423bf107b5e613362cd754bed93b4e5da87c9ea791ad4a2744  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.81.npz
46ef1e71885ceff8044faabf34a9666c1b8aafc55c4e420759ba66927ec42a24  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.82.npz
8830cf497aefab96a9995fffa8edcf41f19a599e0c5758a477f1babc707f3c69  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.83.npz
5547cd4987c539a1d07f1fe917ff03cf2a7c29d9791c11c87ed72abee21e4d40  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.84.npz
acd27dc1e44d40b703ef7fe2327a0c2d86f4ee4d95f468f5520bdc46f9576671  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.85.npz
c8c2e631c229474d9809a034371a1f478b260c700ce51d351b82b3838997f2db  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.86.npz
60bc4d0dd5a89b37c3c22d90d42975b67d65944f70aba06839c6fa22cd8bdb4c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.87.npz
9d04603cb3e33cae2050e63f62a321b091bf0fba6eb05be5f41798af61dbd225  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.875.npz
ba42f234c17b591de45a878f72e70cfa8ee9c361fe6f183b8cbf302a780e91ea  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.876.npz
ac9d194bb4c735e866df081bafd2897c6f9501ad8829992b2450523282cc9ba0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.877.npz
9a6e264f4900bdd0c50bfd5ddf696fab423b4006c06fc32a76e09f8fd104174e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.88.npz
3e8b1d451b827692ca59dfa9c0e37a7f7ae928791a4e8aae01df8e23a9702ff8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-15_1.89.npz
3f95d94e5e35ac05f95fd102440b80b19da579b5b741bf0d5aa74c802daef491  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.05.npz
a4767a352791848cfe5323b92f73e00605c5ea47e3ee0660267fb7f06f266e17  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.10.npz
af86e58400f59bfc05acc7f2bdb87cb6502fcd43dc3536046b6c5758315fdeb4  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.11.npz
13c3119b311f6e3afb52c9be588c1085fedd16287a4525a422868ae0af742785  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.15.npz
ee89d737f4885923c4395994acb0a0c4bbe87837cf6227ce9159c4be687d938d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.21.npz
0335caa532cb9ab3e9bfb662f379b70ab78ed4a721c291cf655c2cbc06edbb64  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.23.npz
eebab53697d2938ea9417545cd120ab4a59be5edd0d54532f725117252c4f256  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.25.npz
ad2eb6b572b827feefef77402cc3fac19843284a6f1743ed0161ecdb63f33815  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.26.npz
94e4db93f0c1c117e22190efc5b82de666b9fdd81f06bd2d5559d4c5cb7be997  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.261.npz
a9a2ae61d4c8a0f114d6f54c2496f3a6f2f98f3cf79648980b0007848b661948  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.262.npz
6a29d792947749a5b13310262f73eee7326e2be3843b5d77d7e0b3f66042a632  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.263.npz
6e7937ae1f2c4849c108a94e2b9a0a725ccef7c8e1caac3800d9445a819a372b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.264.npz
76d58f8349656bdf7109936c863e01ffeb334dd48d5d74caf7afa3c001ec5d3f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.265.npz
69a956ea12f7aec1ba5868859df71332dad050bafd6c788866359cd9a2bfed74  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.266.npz
7cd73613aa772acce8ea1709ffc185c3f3ddf1f46b1bdf01fc03315706415451  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.267.npz
5c942074a37b8ef7206d0a42cbaaaf6d8562dd69739b4cdcb80eec4d2d0398c9  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.268.npz
0f530638bba5c157fddf91ac251f4d40da0cbd912e050ab6ac08733ac089d0ad  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.269.npz
738666a08d7a1dcc719efe983907daf463bd4ef42b0a3322c57f8403b774fc91  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.27.npz
3ea7fbaedbae431e21850d7e7a5755168537e4261f2f8f8f22c0186783b385b1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.271.npz
ef4098411977173d90be599dce1fe93f4418432e9aa2c6cec83e980585a8e427  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.2715.npz
d79a6afb5e09738487afea5d484c3b914993cc73eec1f5ff4aee77f66be666f1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.27175.npz
4651e4888107096ca2619a35ad0fedfd558a99bbdd0a8803c19e0e70c3fdda72  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.272.npz
6db3b8d2c81415c16d04df44ae7d1fcf44630be1de4b38358512c853ea747297  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.28.npz
be8693533df39297b4bef9a6654a999e71e25dbe95808f814e16943239af79b8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.29.npz
27aadfc690f24abb2a747727a3a1e031e43edde88a51272313a2bea0bb0b72cd  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.3.npz
d7214a1e7adf7fea761bff740b0b5f2d3ec29b0d5b5f2c3dac3790fd6be85ade  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.31.npz
789503bd613bd5c89eebe9ed94f33107ad8f0f4318833e8a3e7ec312441c78f1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.32.npz
e3133475637b6222a8cf6be4a73b0775f54a4164b6ac14c70aa78a017b66de6d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.33.npz
08e04595d9b7e90bbdb61c3783f40343cdbb8fe3778ca37d2486692049b752d9  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.34.npz
e68a553977567d1beedff666124e1e53e46b1f544a4fa37fd9f91459a62ac403  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.35.npz
55416fb512c47c99d126ce09ced2df593a1d1c7b1621539475d3afc12ca87fec  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.36.npz
073cb541747999867cb656e722378502c70e7223cfb7bda6dd75c30140bf8dc4  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.37.npz
cf3f52f35945c3ec448bd648aab110fa1fe8585104de76424ceff443f0f5fd08  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.38.npz
53c9e2da9e80b53898925f3400499a528d7f82541b4e16efc24b3c591579fe1b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.381.npz
7af13b78b76bdb18d1b04e1bdeb084c9cfaee6ca7dbbd3894f2dec4aaeff410b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.382.npz
162f8f8c70dda49abdc4d04fb5b91abb68176c7a3b37d62feed61a43097b2333  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.383.npz
90ef01bc83717ef63fa9ea914c5f7ed1bde7a8e5d5a8f008c1e5d0d2c680d43b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.384.npz
9680c8d0d951b66944ae7c68fd4af7b02ee876df5f67288bbd3efa48b5529478  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.385.npz
d8c5f23c05bf3c0041f42b01027af3871674e8b4cdaba5d051a18a87d56032f7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.386.npz
ac13b71ed9f8a80ad917d153f06d35e235a462748ae82b265d69daff077d6391  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.387.npz
05ae964bbec5bc3c190a08ecc56245b54255189546eadb67fcb6646ae11e313b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.388.npz
51bfbc6152a8820d091165decc2bc3811922bab3a7eaf8cf360138e3cb968481  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.39.npz
4dc7b8728e75bf6dbdee02a4422646121890f103462df97d152d9e4934c47f7e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.4.npz
72a6a0953c15d78f57e1bc3905277376cda6484032e5325af735cd10ccdb4bfa  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.41.npz
0618840e05c825687e60de13aaa68bd7a0f3c25add4bfdcf5c3ce47f18057652  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.42.npz
ecea751cdf6fff66ae2595e6642d1d46d45f49bdd8ba94f6f293b5428bfee90c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.43.npz
65b7a84a9030cf58a1480de0118ab3133b81c3e578b2087611324ec4a7c0c22b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.44.npz
de28b084ad62356199f98254424f2805a24241e312d88394437ea56033d02433  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.45.npz
6d8e709058bd277e06baf3785837b4b98c2a1fc1ebd840d599aaf1e68a332a27  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.46.npz
a82e91dc2f47c66a74ea6b742f212f7e548f8522c9ce179bbeaf1d6e7512f463  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.47.npz
7796f1744b9ef9a93c38398566c3655b82ad9ced6f9729744c0e838b0ae259b9  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.48.npz
6e3a75527d2245c2bbcd994b4cb487f85f864f1166302778818fcfad64b90f89  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.49.npz
2275f885e456979fa7f0a92117fd4451a08476779055cae4511edf5e399a2eaa  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.491.npz
14a9f27bc335dee71661313ab409aeb620a90aa9f38b517832cc3fcd29c13c5c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.492.npz
6f09abd473680839503eed62153ed05ac13c304bf152b67f7cbb49ce9ac15a8d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.494.npz
dd31159da8b7664772a92236a3ad56d141d7e7b7615caad237f26cb7d66a0de6  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.496.npz
0209951e02a401b2d490cdeb8e7cec276adbda11f7e709cf6dc4e39c225b5877  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.497.npz
5db4c6796e04249d4b14164047b452bd845ef860a519b57df9abfa054cecf3ae  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.498.npz
46ffe8cc49d807cfe4533474b5d2dc8f0cbbfd83dbbbe700d01a478e3b01e6df  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.5.npz
f8c3ba5fa42b969404b636ddd52cfa3e25eed94cb3154b7976d0c588c62f359f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.502.npz
82b0c1e1ca24a009210dbcd20070e3e5e858837f9a708c299bc73197221d4b35  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.504.npz
a36b305461fa044f0012f1da9111d1d6bb81e3590c9eafe3d2566f457a4edcca  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.508.npz
6540054c96e63c3662eb10fb3176347ce648560215fb30faf412b3e20b931ced  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.51.npz
fd502ba8bd9c3d679657d22774f67fe6fb2df638cf63096dcb14815c94d1adef  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.511.npz
04352c6af047239afc3b6d6114d8d3185911889ef1f48ef00b35b051258c4468  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.513.npz
74c45580d75da753461c18158a3b8fb8a8c4829a38a0398e8e9942a0f4d8e8a1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.52.npz
67e81bc820868b898faab15cd83099c61b7eb933e99e8ef1b56f81a8d71931f6  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.53.npz
427accbbc40bb5dcb4c53cec7ab6682148310dacfa5bf98d6d7a4b5380cd9563  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.54.npz
de9a5bf8329ff8d6be0601f04df0205a703362abf3fa0df807ee2684e7ace915  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.55.npz
74c30a862e5a251d68961c6a184c8753188cf000dc72f76da966107ef122db9b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.56.npz
e61691c0c5dda462ec69521b6e27641b5b303b5bee07a045938936834c9def21  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.562.npz
5fcfdcce9b0097bf9af9eae2868510e22f3d0baa4034e55194bb477c78367ba1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.563.npz
114c62abd9094971d476b7917b1d24ef5d3b996de8fcf1f525135f1d2cfa3988  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.565.npz
d2891c4529d83c0be1bb04a844eac14a97bbbd2d04da99a25b9d62189b1a96e7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.568.npz
4f5a0fee2fefb3f7a4e99f333dcc6fbef809c026671d2365d1b9eecf3362b746  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.569.npz
311c2da53320978f24ee9fd7cdb7630a75873992438136eded263c2f0fff8da4  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.57.npz
314ae41efa4da8a939c824c664f4f811f6c04f80748726e8246acfc198e8270c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.58.npz
43c05d36144f9d373b969a8a72276080d327d84b766ff9d0134a7860b841d608  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.59.npz
04d12c4968abc86c7aadab3a993097da6199c61466877cf291ac23c0ea10a4cd  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.6.npz
4eec559393d72d533034a4f2529c57f55078188c8d8faa3f8c1dd6b4436005e1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.61.npz
bff44421fd6a48a7c7a730d49ac9e3a6057ed523254c2263d2db7bc5c24f0129  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.62.npz
8a0887ec37179f8a81ee682330532d08f1233b3dd926edbcf4fa61524bfbf455  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.63.npz
f4a8b6d6b439874446a495ed92d176e22eb07704b1cee0f5f2ec12d35a45b5c4  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.64.npz
14bda031bf1a009245c430ced692507f34f9d1312bbec4bedbedc2fcf783ab85  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.65.npz
232102938dfc60ea5634751bddda7ab659948fdc9ec96458a8d341452992616c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.66.npz
f2c3bda6e8f7ca353e5ddb5384ddcc4541792b98dfb0c606e3c6624f6a66d6d9  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.72.npz
4ced513075c3af88c088f3a76afe3747e11b321d04b3f3f0947011c37236e789  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.73.npz
729f363a2d6f22e6119d920833373332628247a3688627783390e20caf9dc168  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.76.npz
0cef03d563e8a67b3ad10bb0aa3a2d95e1db3b08116ed0705f017ccb03ce18a8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.79.npz
e4fa80233d77006f7536eb23cd1ca32295e5bfd75953c04ec171fd0163500a18  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.8.npz
153a9e75dfd417c7326f0104ea6f5094c093340d4569ac0179ddc20a93f08ccb  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.83.npz
4cfcb1d64bef02eaa574ad752083f2fd2fdb60c16e6075072e991cc002049f53  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.84.npz
f87ab865eb6d0a507651c31b37265ef64f20b7989e215bc48266b5beb87dd46d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.85.npz
503739558093392f8ba3a6fc78fcd16a5f7bb51d078dc675ec90103fd3c16845  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.86.npz
59d174b20404c3145fcee689bab1841c3f3b9169ababeb95a4de4bb187a60198  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.87.npz
c75d187c58954fe070a17a09550b61acf6a5d8368359fb0da804efbe5ab45a30  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.88.npz
170ad5aab0ec08c4fa3cd910243e87f40ac82fd1f293744dc2d48ca681ec2d24  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.89.npz
9580c3e769793d07a09f6679d8012bca58d99095574db3a7cde9d12850d3dc10  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.9.npz
2b65adef8a74be3ff5e8af0cecd11b0a584fe787331bea9f3c848c6418d0d525  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.91.npz
9db15b24991d9c1d69497d4abf5ac9e228ced554dda4f9772312814fa65dd958  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-16_1.92.npz
1813feb74d5c112dea1f3ad3d286e145dae05c480fce830a404c225f26ba1409  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.01.npz
38b9f77b9c7684f74dc01b2bf3b47aa1b95fee56456331684de180e1936d817f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.02.npz
778c4e26cfc8f13ab517ddf887e20bf30f69a7134ab76849a3cb3d1a5e2c917f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.03.npz
3a25fb5a382b372d964bea005db4e823f348525d38ab44fafc77d52c3f52cd0a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.04.npz
ab12522b3951b7a7e345c30c46c534e0079e793ec86dc0134ac51881bb0e02b8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.05.npz
200576821f380e2d59645147246413c21e705dc292b38d57d30d29af134a5afc  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.06.npz
fb38baec7555bd71701534ad469564a6e67908282f93375baa915ac46628e834  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.07.npz
fc16549edc4ab25be81c1ebe79585571cdcd4a7f7f742d9d56945c5a77f2f664  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.08.npz
71523f2e26b2f6c6514326e8e673359959a0ba98da92b6d5e39cd204051d6ec6  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.09.npz
2dc07cbd1aca101dd9beb6bcf114f6e510eb4353cadc893ba51bc52b3d9f69cf  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.10.npz
54c6e2911c5ca07f1187e2400c4719e10c9046384c3004e82cfd1dae87e32799  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.11.npz
bde4cc5e58186cc994e61784f7e8a5497e28bad54dd9b4ac735c10fb0f77f18a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.12.npz
7e5246e25a67cdafe2991b356b79d4662613223c53b4ec94c915437d8b110e0a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.13.npz
491070ee1093d38df476a07f1243de58425e5cd435ea0e65dfde75b95f2aef9d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.14.npz
01103e158d18b82f8b5bbfa4059af769c856519c81dfc4faf2f22ffc4c803a81  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.15.npz
b9e8376aa57c2516694e227246a934f5e3dc25a4d0290688b799d508ad409e74  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.16.npz
49fefddf118b372c1befd67c9e23d95c236e3e8bd1814e868be8cf8520500d74  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.17.npz
450e36b8f4e699b6f21d2c1b2fe7102121376a12d0ebd33ec1e5e1f9306320f7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.18.npz
180ec0ee604a32e033274bd61769b9f23ae949f285c4b42820bb22ab888484d0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.19.npz
4ccf63e6c43f7e071dd8824f55abf13ff809a1f7d61873d85e90abfc3fdadf10  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.20.npz
893a11b57133999d02cc4e96b3116575197d2300001bac16883f043cc5bd4e5e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.21.npz
d38ed638e8ce71f1aa5d14c229a467e8d109d32b250c8d523d0862b4dcdca3fb  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.22.npz
c79477afafd1486761bc1250b4e3a1ee41121cb475ab8540cc366648a7e69989  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.23.npz
075b63ce4114de0ab5efcda8fccd474e2dfd3e074fba67957fbabbbc0fc9a2ca  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.24.npz
b2fb267a761cc43a4d31931786f6bba292029260c3d355a6e65fa6212e7d03b7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.241.npz
33b40bbefdd8a4f620aa1af0b85aedf9b172d2f64ba2e1657d4200ff4bfe37ea  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.243.npz
da9640713a8ea7495456e2596ed765f94acf147fbed03d1525c6d9173963e9e8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.244.npz
2ee6004ab7691cd1529b72deede44197603ba4c0aeb89f71646b7bf56f37792e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.247.npz
51b71f866e3f904251604094f9899c08c079cb32996b4ee0ce40d55a2f0ec45c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.248.npz
dc8fafe22dfc2289891c6871e995707e501503031b9ca1cbb2d8b177278e2d76  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.25.npz
f2250f9e5183628aac87903d5b80fd124855cb1868a979f3da0d1df85ad4b829  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.251.npz
c442460fc0943c1cd6a637e64cfcee63eba0f66f3cc78b645a0b88c6dfbd185a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.2515.npz
e63356acdf2b18076405f0647da1a4778abf199f068b60a23080f9c4da821e53  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.252.npz
f234937257d39096ea7b92e0b47af2a8e672fb32a90b7501a28f5691bf20e25d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.26.npz
956dd0c36e6b4809ec89c37b6c962ee027d9d2352ba17bdc3e9aad9bfa016bfc  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.27.npz
e2b86d1583486127cd75e28a49d9a0a6f76c5fab1ffce3c03e5c9f8c25e88bdb  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.28.npz
d2acc14c00a1f5fcf80a6cc24a539473753a8f695ba78baf6c216f4983905a76  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.29.npz
36e2b632404769694bb2e7ee72c8dd825d7b763284556c02db88e6665d0b9a65  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.30.npz
86fb7a59016587c05997e255266699854c06c83b56108fcaf3f26e43608b0501  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.31.npz
472330182558991312d6b12bfce11e094820e164e67bf5f419e7d1884f5eee9e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.32.npz
1458ea71bcadd94cb134caf8878c3c80e78e2b3130e1ac008ec0f0c7323a0256  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.33.npz
b0415bcd54d2cf572bed405aa9a4e4686a9269fbcf38561b705c6d07a17de3e9  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.34.npz
43b3db6fc3b5deb8b5b884edea6ee3db4aee89d2098d3f40d4ec5d020f19c0fd  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.35.npz
c22c7eca2941dd929c39b09c02d610819ed606faf1703c3af8080d4045046fe0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.36.npz
3ae47b1efcc415032f30fca127e7732c710e712959e6b104f2baa4bc37bf51ef  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.37.npz
c1006ecbbeb6d97e55afdc3423498c6398d88c038a3dbd90c911cc916f4f3a4a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.38.npz
f16cf4b2928a045b341d1d5c7783091792abca4bbab30858b2766b4fe5e1f899  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.39.npz
89bb658f7525b6dc80a4ca616994b47582df3b2df6fd9fa586a53a408b30cb5f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.40.npz
5deeb552834d431ca55c3a714da0bebe3cced614c75c41a5cb15df28375e280b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.41.npz
be79969dd9f652255c300a94a93d7740b7f97ce77a9c506d0467606a8608054f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.42.npz
050def548ee435bdfeb2be787b74ce8b29f3d78a851112ff390393982ec32f88  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.43.npz
2663ff3e9fe5bb42c57e768dfe73bb124d7c11a0f582d37ed636f3214f31ded9  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.44.npz
62374dc0d1157b8d4c3fbdb420ab869ee8c79c91f7e138ca981ec4d3d0516dc7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.45.npz
0db47097e970a017ea533a450b717ff101b0ef7b8292e950a7a96b0438ab0be0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.46.npz
347d745e528c063e72c64d353ef07de258604b83ff440fa9abfb9d3473f4f392  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.47.npz
50578e995dd5349b786cf62cbcf6cad71053574b323f08637c7aad12efb713f0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.48.npz
3c0fe3ebc2448451d67bb9eabc525ee985342f91664d77261a3e4f3af9ff5f82  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.49.npz
cf09385544389f0964bdd5d1ee0755efdad4740a2f8fcc399df9108c480e4634  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.50.npz
e8b4c888c9fe5db1e9937f93a939ce1daaa5f381245f586ec60fb2a61b7bb121  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.51.npz
c3a79543e2d351fecf9a9eb61458bf24365f9409b0aedf85fe6f4cf970845e41  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.52.npz
42a0dbc6d470370ded8228e31a3c8fa008a58eac2a53190f35e760f893742527  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.53.npz
388a2bc29f2b96b162fd729d443dd1619453621118d7ed82b046750608b7cddc  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.54.npz
b883069d74ec7b9c3d919b113676d8aee40e4b51142a9368b46e98ee2fd3c7bb  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.55.npz
e60c7dd2e59fb966ca0f3e3f0ac84125f80fe1f0511fda92ef7e6a8fee078517  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.56.npz
6e6d66c24c4c638d13ebf038f77cc8865489fc1922baf03e9775235476e9d8ba  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.57.npz
615c98839bd6063b0e9a34dbf5ce8aea0aea62892abccda760c3443717fd26af  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.58.npz
5274fba2dd562106f5b0383f40a0ce3ca19e79ef5ad7cf3f4492023cc99871f6  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.59.npz
c89de3021a27f5a1f68c3df2911e4479539277b467dd0a2adbb89f3aa195a855  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.60.npz
bcf8311b8b67224ef3509fa1d5cf9f820a161d024eb6086cddd8c1a55a5d02d0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.61.npz
401f91714e32349992db62dd1a3d3619614877ed40844eef8a27daa680c1301e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.62.npz
94da4ff07ff9cc7a38f027c50c83a39773793b2a92993dc28ce4d063813cb3f1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.63.npz
0904f32b6528a8a0586fb6f68c3767c97327a3dd9e841832afb8f364ca2f618a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.64.npz
d843e6f352e48025540df47e7bf13d083cdba4145c572d465feda9fcd6f37ebe  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.65.npz
c7fa8961849a7fada8f567a2b5340488ca32ccfb7a4efd3616d2983fb378b302  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.66.npz
6abd1f9b2a4dee4c44691ccde6053fb49280e7f3c3cac544b188f9af7ee212f2  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.67.npz
1d0ec0a8c36edf6841ce1c0a87be61a76c6950df5c80f1d0a918b5534c25f0e0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.68.npz
49384170973763d1eb07ac3dcc22cf28728001c7e41958b3ca4ded2b677828ff  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.69.npz
e9cc2e0bf17862a004e3404aee0cfcc40ea35cbb2ce59c1bd7c3f096194258ce  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.70.npz
2b52f39e034fb4d18660089fc2298bb20095c618c5d1d9c544db7f43adcbaf1b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.71.npz
163198fc4b4b642beebf09edabdce43ad9f374453bbeff1840aa597e1b84ab00  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.72.npz
a8b9ab353da4cb1ca681450c000d6ef18628f7c4a3943217f0a585de379d05d8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.73.npz
0024ec66286182daf376fdb660502b670fe21b16cddcc1fe5b8beac891ecdc71  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.74.npz
2a485742a73a1e7ff02aa13c914dc29fac1668e34d75e9efff24a937d6d2cf12  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.75.npz
b2ab434eae3133e3141e157cc9f910fc0cc75037fdadf79c45d70d72c6e76609  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.76.npz
7619060c70ff785127ea3863d26721657482764d8c19308fd47b871c3e9d59f5  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.77.npz
494ced0722dc5913ff173f6f41b751128fc17feb50d586c2a140a16bc8143adf  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.78.npz
b66c8715bac7ee22a2e51bd5c2e2f2d0f85207a7c5288ea807d27c869b149a4a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.79.npz
0b7facd9a13eca574afede6f72a4f53ec60bcedad2eeda2e1f3552f2d34bf680  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.80.npz
252e22e18a5944b92b82679c4e4599e26f192f2ce846b7ee52da98a6b4158cf7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.81.npz
008343d681b8f705ea810fa13479962d9a629973c35f7cfabbf0de04d16e2fac  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.82.npz
fd338759eccc03826d76eb63c981c00b6854757efff334a32bd3c1448ec0e165  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.83.npz
bd061cddf6a4f27a6b2cc32c019d4f7ee2c3affb91c7273dbbfee9ef583e12c0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.84.npz
cfdc2b7d0fdfe3797e41d06aede9923afee2c348d060bb8163addf8ff63a5d72  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.85.npz
645eae1ff59b5ac0a69e64a56f853a70a62a494d32c35e805edcb68c3c8b1f2e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.86.npz
13a115b1e2c3b65165c4706f5e54b4fbb001ecb0b1d1b7290a5d77ac1cbd51f2  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.87.npz
a6c0404560aeb47c3f3eb32f8e57ca8b81fed9d44c38a28b63e4fc6b5f3f6ee0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.88.npz
466f521d0b8f694e7a18e4df0f1fd0b8fd4efd8e3066b2177f214e9c84287839  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.89.npz
3094eae46ebf7a760c71426072538c0d666f44f30cb69fbf6766e0fe2ee567b0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.90.npz
41ba57ffdf0f9aa22e14350fc10890ba7ce48993d22fed2bbb06f515db3345ab  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.91.npz
bc9d7301278eff8e2e4731dd0d49020f14a0aef89f21fcf6e7415d0aac08df9c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_1.92.npz
c077191ef3039ba05f8c94413bdf7df42a5965f8e49a91219b2996b523660139  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_2.05.npz
aa0aca83efd919679db2d261ad1bd1e65ddda183c7e8923aec43ad9cfb62e0f0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_2.36.npz
26fd1ec1aa94f32db410f8ceaa94608f1a06e1f91096cb705e238c87cd89fa03  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_2.46.npz
39b8d3312ce9289ee3241063228b71979c48732dc36fa5972f2b99b1a41b0aae  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-8_2.49.npz
af7384e8f7fd34655d7fa76ec77320ee145c3eaf1cbfdbc0c049a62ca2d8a2ff  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.16.npz
e5eba3e1ac63bf0eb7e0e60358c8803ca3ce857599ece6942be147d3646d1f47  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.17.npz
b816211b2032e739a381a7ff5f259eab957819b6b3ab643e6850dcb809448c7d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.18.npz
b02058e633444cc74e41aab4205232567c1538fa37dba45021ace3c31778fcbd  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.19.npz
96438dbfbfd9795b300527571695b7bb37300bc09f85c2d9ba91a6b7649d7118  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.2.npz
645d488f16995649a69219f3af9ea79cecaba37ad23cc7600a04797ec240da8d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.21.npz
50b35107c2780625fe800ae880b69303d70244cfed32f095672f9570c3e9c8f1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.22.npz
5f2ea93e572618ea14ca5f7d654142f6f204f71c4590a37cf438930894bc0269  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.222.npz
baa1e9710ff07d66eeb0bbe4327d3057691ade691b7886c759cf9b40febee48d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.223.npz
b43d5f01a5251c15ed66632fed327e948b59475a63a1e85385f5cdb15fc4d46f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.224.npz
a2639aab40ededa9bd1d6791325e92bc73e2574577d50051242710db0d2a6c04  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.225.npz
1e78436d0730136cd1aba9c31956745f22b8401530cfd68c64a6526439236061  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.226.npz
578cb12acd3d8747419d92b586038d1f46dc8b772bda7a76279988c79131fc30  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.227.npz
79b853d19b913d5fc3d60a087c17f362b3b2c2a2d347882813794939cce6825e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.228.npz
5538e1978a44f84b2fd0e826efbb6776bbdf5f3000913ea60070c4513d2194fa  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.2285.npz
bb967d7462f7a5e00296af605e9b7c037b322820e75bb22e408f81fdad90fd3d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.229.npz
e9c61be52f9955c60b51bd802e977b1471eb5ab21e9c75d9c15c510a2dc65129  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.23.npz
bfc41e92afe5185ec7b75728a697b99ec3098459daabb1c44b30e357da6dd0cc  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.24.npz
89ac58b927ef665afbcb6896a3ab81b77be0dff83019cc4df035a628d057a403  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.25.npz
67e5d97f4c5c6a875b08ef60ae264da83074e95d8a498c7ca980677357187d3c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.26.npz
54911914c4ea73a683984345edf9c9ffe853b57ce10d4fd2ffae67ae543d5a8d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.27.npz
a0578b56f43d6717aa8bdbaafe6419b071bd0dae765541cdafb9e786100e66bd  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.28.npz
a0efe46b75da0918c026662e68e50cd4dd21be9827413b0f2f0b8355929991d8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.29.npz
c6ddedbc50021c50a9d87a15b015dedec38a7d4d50c09aba3e124edf143f344c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.3.npz
3c34dd975605424a43de4a49fb18fb44ef440d8ec3f83f979f071ff714f06c32  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.31.npz
cbc357480e2b11219c06b1fdeb5cccda7493025ae6eac24d88ecde678f956a6e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.32.npz
6525d0fd217685971e8ca848b0a8cfb3d3af882964ab628ea9f2238846162f00  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.33.npz
7aa8fc18849498eb1daf4c53c54c4b5c01ab827732b01962a41764c55c3adc4f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.34.npz
aaefa21ada217b0b59c99c0629e1e7d936d8460326cc345f81be444087540082  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.35.npz
1595d3608e03ff1af52f227cb36731330e9d1795a2b98a265fd8a4cab3bf79a1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.36.npz
2e6c09531814773a991fb998de2cce8d37bc2d9c020ba5563493f79ac98ca02a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.37.npz
15929d6857297d495a4a83ea21293b437cec903e36b641be6bdb2c7668c151b2  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.38.npz
a7ae037aedf67b6b2f556ca46b70afcb0fb5d66605ee0007627d6c8e9b911280  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.39.npz
6d8e18eba87ab347852d5d6db07fb7d69450337405b1e0aec1f9d6ff8bd3ff0d  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.4.npz
4bbdebf5667e15dc4ff2ad5a5c01ee767be5e4b8b65358e9debd24fb340030d0  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.41.npz
0c6d6e6cc61c4d5fe8254433505835144186dd2ba58c83641bc554f090c8e695  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.42.npz
2481102dce3b103373b76bb61bd6803df8a045a37bf0798f03dc335a77a9dc62  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.43.npz
050b9dc2abb6fabcd3f059f9ef315bffe22ad1e6995ff490c183a21540cad1d7  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.44.npz
78933470327127b4d4a50fba69853b37ff585cf447f3356725b1f9895b11943a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.45.npz
c82e12a907240146a0cbe3947014a01bf712e8586d0f2b70985e3250bcd1d540  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.46.npz
b07a9e1fed348de34664658e3299c8cfd727269b97b719abb3a7abfa079a1359  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.47.npz
031be7f22cf0a2fc2513b8371542b6feb640e8706421a47b28555d8a13909ea1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.48.npz
396bdad95cf0a299c5ffc63662a433407e4621568c82a8a0ea768ae229ca355c  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.49.npz
4b6b3ed61001a725fe711ccf6074d66ab460ac991b0f174e72cb1a981a6ac71f  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.5.npz
3abd53deda72992a42b96ec9310f7f9e34859b830e4e755e90b2bef2644b896e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.51.npz
e66f7a7d0432141bc129bcd7c7002e4f6cffdb81625b0b7a8e810e946fab3b6a  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.52.npz
43a87b64073f741811bf0a5e3572969fc88c1a63f15e6434026454781718bf3b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.53.npz
b2238969896ab3c862362a6a323e1653beabec70106a678e3180fd86bd22ac6b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.54.npz
39820f5aadbb6fa56f819e87f3f9de16fafe9f9912aed5e6d3a176d561db1f45  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.55.npz
c210b434f0c2ccad267c842d7e5572da670e373a020fdb165b2b30655f8d8cf1  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.56.npz
a3c94997580f08b496fde23b61c7e60171465df64c7a3d45aed2e4874a3d93e2  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.57.npz
a782d5ab011a8acbd69886dcd39c0cf6f415c7def2a2b31eadf8b49a384b70cf  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.58.npz
ddd67c0c1d3a3ff4aed9c1dce4d52d169337b1248725988920b83158c19f6d6e  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.59.npz
fdaf636cc82d9cbb08c06eeac750c254db7f97f64a5e3306a469ed71f186fb21  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.6.npz
f38127180bbc763d83080e3d144dd4901f618a1781d351b482878d5f2a7efed8  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.61.npz
5b3497013fd2033ef99e444c40f0617801ea5251ec661e3e8362966eb2bca16b  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.62.npz
25a8ce42ed446a7a1a531de7f6462410175ae454ec09bfdee70caa9fe9b25508  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.63.npz
7eb067cbc8b3d2db116e654fd7c64f65b3e8f32067c84486d11e9b3509def886  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.64.npz
e3004d195a0ac1b4be602fb5c344c55d5186e3d5c44a29e52205d005c416caee  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.65.npz
d40a4658a81f6a0d544d58095607b7c4e56041412230d8742e07057e22d06436  certificates/dual_and_entire/ginf_upper/witnesses/w_1e-9_1.66.npz
25421b279a252eeeca27cc1371a47792d90d9085f7b07e2274aa154a8ac9911e  certificates/dual_and_entire/limit_finite_from_entire_certificate.py
349d24360a362cface3e5e5316ec632f72e585f5034667e835d1068876fea4c3  certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_1e-08.json
213921704aeab219e1c2b5e77054ca9f38e98e9c70d97bd5ce358fda1f8f8f0b  certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_1e-09.json
869517c463280dda84090ac633efbc747c49d42fe4adfe0c972c46dfae71d1f3  certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_1e-10.json
ebd4df2fac10ce09660a2ce785ef177fe08e727935572982ac30534469713f30  certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_1e-15.json
323b0ce2e576db30cf2a9ce9f67f4d1de4d5d9e22bcd221d8b4ef6a333fc9c49  certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_1e-16.json
9ea7d1f03068f73698aae67028574ae7007075c31f2c61a0698257f51d2b6efd  certificates/dual_and_entire/numeric_frontier_reproducibility/numeric_arb_certify.py
e38cdfe8269c770059472117ceff689f957e83caccf5b2ad9377d14b23586717  certificates/dual_and_entire/numeric_frontier_reproducibility/numeric_arb_gain.py
57cc4d8d71312c96c30d4d9ba6966a4e7a9917eb7ce7b3566bb7fc87d3b2cb9a  certificates/dual_and_entire/numeric_frontier_reproducibility/numerical_summary.json
f255f1910486f9b668d8c8203c767cf39e3d23d521e5743d12a70edb0ac86c12  certificates/frontier_and_windows/finite_kappa/verify_exact_q3.py
f03b43179526754801dd062d0c4d066c171ea350bb2421c6740b91f44dbc925d  certificates/frontier_and_windows/frontier_alternative/root_intervals.py
4c2a22a5c222a133b0db1c04e529329caeef868adb18d8542a8a26646a5addaa  certificates/frontier_and_windows/frontier_numerics/certify_envelope.py
561d2b84fc37579428a8f1f9b429bc9d47135e5ef19447fd48a8272d50e5aeca  certificates/frontier_and_windows/verify_all.py
185c9ed1a0d26e02bab9bc40bd4ef2b26e7bea4ea7a4640d8de71aa790e3207c  certificates/frontier_and_windows/windowing/q2_certificate.py
ad46bbaf3ea8a75b752d7d4079047ea0d00a2dbb7681769c22f3cdaeb212d9bd  certificates/frontier_and_windows/windowing/q2_pswf_certificate.py
eee82dbdfd46d5648ac40e6fa79a742341ad77aa2df0c0709edec575dc9bec17  criterion_b/certify_uniform.py
68b646d99ac0b090b5643dcb31f704bea8438c1e554bd1db1caa13b2aa034986  criterion_b/coefficients.json
56d65b8a33e9bf000de51b405af61433c39db1d12e4e5d5583d0e3f319195d7c  criterion_b/verify_common.py
63c5155b81d044cbb49781f1198ed79714dd2edcbe48ec149c7fc39a3d97eea6  expected/baseline_premise.json
72b505bfa33a18272707aa8f1d83dc96692c745f74732f14d2c2461aeec31864  expected/cert_nearopt_2026-10-04.log
b2e77b403b7ddbfb7ec78f345e797a62534905e54602a9cd918ab74035933771  expected/cert_nearopt_control_k1e5_2026-10-05.log
a2603c2407384b208ea32fd83bf7c145f46fbf8f8d926f5d44d90fd2c9748ff7  expected/cert_nearopt_k1e4_eps1e-6_2026-10-05.log
64f4738ad2dc70a06d56b80e8c216d257876b6179e11e2ec7c687081855de5de  expected/cert_rule_2026-10-04.log
0259e2e4c99d8af3dbeaf1de8756c4691996493231b61d3cabab7477a1f515da  expected/cert_rule_k1e4_eps1e-6_2026-10-05.log
bad7d98348da6e5258bc2f0987f8548a933af164ab6e4c2930df4e1000f9c991  expected/cert_rule_k1e5_eps1e-10_2026-10-05.log
24853df0b4017f10c833018d2b95299ca57323cd72ccb595dd02eeadea4e1716  expected/cert_rule_k1e6_eps1e-10_2026-10-05.log
adc1b5371ce759de9bd982392009efb3a0084701425031459f9f7d382a3f2fb5  expected/certificates/dual_and_entire/construct_window_certificate.json
ff8874a80f29d3cc4abd9c3416963dd39f56ef6e580b18a5cd0253db3900cfba  expected/certificates/dual_and_entire/dual_cert_1e-09_aligned.json
43c2c1c8f1faa68b9701a159cb622edb885a8f4d965c2540730f2c51b5a5d5e7  expected/certificates/dual_and_entire/dual_cert_1e-10_aligned.json
d768dbc157ac2026e2acca0b82e79d6f6f1c34923b79500056e28f3f173e7285  expected/certificates/dual_and_entire/dual_cert_1e-15_aligned.json
4d78ea50e045c606a4ce43be4ad372fc6c835ae95475a1a2970dbb88d8cc0120  expected/certificates/dual_and_entire/dual_cert_1e-16_aligned.json
c670bc306b4143edba627e8e937c8dca1136c176a8e01bf7037a74a81c0c3827  expected/certificates/dual_and_entire/dual_cert_1e-8_aligned.json
f50166c9602ec12b7c8c23455260d6fb5840fcf4d48c8e18fb0ffb61805c652d  expected/certificates/dual_and_entire/dual_global_cert_1e-10.json
285fd5ae37c98a1492cef4aaac692554551761620ced383f56a1d7f16be2901c  expected/certificates/dual_and_entire/dual_global_cert_1e-15.json
5631321d4b61c2a18ddfff2aedb1b46e110d376afa0ef88e2f1f838c439b3b4c  expected/certificates/dual_and_entire/dual_global_cert_1e-16.json
98dc4fca78dc8e2cdabf8d568cc24a60f498c59489d1955f5ca3995a6ffd1caa  expected/certificates/dual_and_entire/dual_global_cert_1e-8.json
9dfa7b19ae7c2118274114620fec22197f4a2721a6395dd6fae7dae504b8a40a  expected/certificates/dual_and_entire/dual_global_cert_1e-9.json
a1381da33b26a3cb2727138fbbbce38c5de7e288648cae320d561925e7363b8d  expected/certificates/dual_and_entire/dual_global_cert_table.json
4c2e51c1db7ec1dab798cc28c2ba2765a74e9bbe06575ec8049dd154ded06e6c  expected/certificates/dual_and_entire/ginf_upper/ceiling_assembled.json
89445a642307f9aa230e5450e796279f235cc3c1de87e6871c4c2ca2a69547bb  expected/certificates/dual_and_entire/ginf_upper/control_one_point_only.json
86720216634382badf66a1c7b5e6da46bb0f95094bf28c47c9ed4b2c163adf7f  expected/certificates/dual_and_entire/limit_finite_from_entire_certificate.json
ec6e246c7efd7346c761711649ac14c4e5ba63506a5be61258d7ad678bc55e01  expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-10.json
0bbbca75e7b2c3ce1f1b5c25617a88e2c6236f1c0cc84ae315bd07aa03be44a8  expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-15.json
ad9841a4b5257ce7ad7ac146dd3504c89fe566ac68c4a4a505df2f45f15636a6  expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-16.json
41f17183bebb487c803b3b18393458e24f82c13792896d0c0c45212817f7056e  expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-8.json
5cc81bdd93d70db16036cee6f13d467647e5108363a37144d0a50261eb1390a4  expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-9.json
c28d38665b32af5e64006ecc0d14bcb1db386625496ca66175264234f795704d  expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_summary.json
d9796d79b6116870b1bbf72da90bba6326832eddc4b91bb8b6c665a9df61ca4f  expected/certificates/frontier_and_windows/frontier_numerics/envelope_certificates.json
572254afeaf79863332278dcfca540a2f319bae1aa6ec4dca599f06656429a2c  expected/certificates/frontier_and_windows/verification_output.txt
c268661b180554971e306a549fe175988a5b26c1c7a6b51d4496caf5725f0047  expected/certificates/frontier_and_windows/windowing/pswf_window_certificate.json
44765709bf46f6f369c1f3427909f7cbf103461795040f88948d4b6878852d25  expected/criterion_b/common_results.jsonl
3b52a934d7eb1c84081d2c3c04f583a35f446f9f685d8951ebd6404a0b558709  expected/criterion_b/published_bounds.jsonl
b6b1e56795a9a907afad2f661788ba79c113317bc6426d4f67787bd337c53bb5  expected/criterion_b/uniform.json
e0e323cb44aef0be0f87966e79a7f0262b3d47995ae8369b95c8db2c76e68146  expected/fixed_ratio_bounds.json
52adde487ab11b1f990b27bb70aeca27fd7f857ae626ad6cfd0672327dcdc96f  LICENSE.txt
ea648a00debedf9c24fd602850dcdd3cd364c5c80c83d2a375568b83622633f1  README.txt
09a52fd26073ed54532ee52c314ea1d0b923103af3800a5f9cb1f0cda021a4f1  requirements.txt
b791e0453241761f61a131868ffdaf24fbd207cff999b9c23c1c4c5d3924fe12  support/sitecustomize.py
b6284ad3f96c0b4cd0042c87d92833fdecf1cdfffba152ff386a0be6e377ed54  verification_checks.py
af5e80b8db12eb57889b23c6acec480eb70c3ce22cdb0f159d20197796d9ecf3  verify.py


==> anc/verification_set/baseline_functions.py <==
"""Exact premise-check functions. No sampled cost search is included."""
import math
from flint import arb,fmpq,ctx

def eta_arb(spec):
    if spec[0] == "q":
        return arb(fmpq(spec[1], spec[2]))
    return (-arb(fmpq(spec[1], 2))).exp()

def m_u_arb(kap, eta):
    a = fmpq(1, kap)
    lb = arb((1 - a) / (1 + a)).log()
    eps = eta * kap
    E = lambda m: (kap + 1) * (lb * m).exp()
    m = int(math.ceil(float(((arb(kap + 1) / eps).log() / (-lb)).mid())))
    for _ in range(4):
        if not E(m) <= eps:
            m += 1
        elif E(m - 1) <= eps:
            m -= 1
    assert E(m) <= eps and E(m - 1) > eps, ("m_u undecided", kap, m)
    return m

def q_star_arb(m, x, kap):
    a = fmpq(1, kap)
    beta = arb((1 - a) / (1 + a))
    t = lambda y: (2 * y - (1 + a * a)) / (1 - a * a)
    th_x, th_0 = arb(-t(x * x)).acosh(), arb(-t(fmpq(0))).acosh()
    num = (th_x * m).cosh() - beta * (th_x * (m - 1)).cosh()
    den = (th_0 * m).cosh() - beta * (th_0 * (m - 1)).cosh()
    return (1 - num / den) / arb(x)


==> anc/verification_set/cert_nearopt_2026-10-04.py <==
"""Arb certificate of the near-optimal construction at eta 1e-15 and 1e-16, 2026-10-04.

It is written independently of the construction programs. It reads only the coefficient files
certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_*.json
and imports none of the construction code. All bounds use python-flint arb balls with outward rounding.

Objects. delta and every a_j, b_j are taken as the exact decimals printed in the JSON. sigma = 160 delta.
a_160 is recomputed from R(0) = 1. With v^2 = s^2 - 1,
  R(s) = eta [ sum_{j=0}^{160} a_j cos(j delta v) + v sum_{j=1}^{160} b_j sin(j delta v) ],
  F(s) = (1 - R(s)) / s.

1. Exterior. For s >= 1, |F(s) - 1/s| / eta = |Y(v)|, Y = (A(v) + v B(v)) / sqrt(1 + v^2). A and B have period
   P = 2 pi / delta. At phase v0 = k P / N the angles j delta v0 = 2 pi j k / N are exact rationals times pi.
   The supremum over all aliases v0 + n P uses the single stationary point v* = B0/A0 of
   g(v) = (A0 + v B0)/sqrt(1+v^2), or Cauchy-Schwarz when A0 may vanish. Linear interpolation on the infinite
   grid with |Y''| <= L2 adds P^2 L2 / (8 N^2).
2. Norm. Bernstein gives ||F''|| <= sigma^2 ||F|| on R, so a gap grid of spacing 1/Ng with maximum g gives
   ||F|| <= max{1 + E eta, g/(1 - z)}, z = sigma^2 / (8 Ng^2). The same for f_sigma = (1 - R_sigma)/s.
   Repair H = (1-lam) F + lam f_sigma with lam = (E-1)/(E-e0), e0 = exp(-sigma)/eta. Reserve
   theta = zeta/(1-e0). The finite bound is that of Supplemental Material S7.2.2 and S7.2.3.
3. Gain. G >= rho_lower m_u / (m (B + T_m(h))), with rho_lower = a q*_{m_u}(x*) at one rational gap point,
   from the closed form R* = [cosh(m al) - beta cosh((m-1) al)] / [cosh(m al0) - beta cosh((m-1) al0)].
"""
import os
import sys
import json
import time
import math
from fractions import Fraction
from decimal import Decimal
from multiprocessing import Pool

HERE = os.path.dirname(os.path.abspath(__file__))
COEF_DIR = os.path.join(HERE, "certificates", "dual_and_entire", "numeric_frontier_reproducibility")
LOG_PATH = os.path.join(HERE, "cert_nearopt_2026-10-04.log")
WORKERS = 8
N_EXT = int(os.environ.get("HC_NEXT", "1000000"))
N_GAP = int(os.environ.get("HC_NGAP", "100000"))
ZETA = Fraction(1, 10 ** 6)
CASES = [
    # tag, kappa, m_u expected, m stated, h stated, x*/a, stated B, stated G
    ("1e-15", 10 ** 5, 1726940, 2224248, Fraction(34, 1000), Fraction(2686202, 10 ** 7), "1.646034506133", "1.2716237"),
    ("1e-16", 10 ** 6, 18420682, 23437824, Fraction(16, 1000), Fraction(2601547, 10 ** 7), "1.686598728093", "1.2961252"),
]

# ------------------------------------------------------------------ shared state

_G = {}


def fq(x):
    from flint import fmpq
    x = Fraction(x)
    return fmpq(x.numerator, x.denominator)


def load(tag):
    with open(os.path.join(COEF_DIR, "coefficients_eta_%s.json" % tag)) as fh:
        d = json.load(fh, parse_float=str, parse_int=str)
    ex = lambda s: Fraction(Decimal(s))
    return dict(eta=ex(d["eta"]), delta=ex(d["delta"]), D=int(d["D"]),
                a=[ex(s) for s in d["a"]], b=[ex(s) for s in d["b"]], aD_json=d["a"][-1])


def setup(tag, prec):
    from flint import arb, ctx
    ctx.prec = prec
    c = load(tag)
    D = c["D"]
    eta = arb(fq(c["eta"]))
    delta = arb(fq(c["delta"]))
    a = [arb(fq(x)) for x in c["a"][:D]]
    b = [arb(fq(x)) for x in c["b"]]
    # a_D from R(0) = 1, where cos(j delta i) = cosh(j delta) and i sin(j delta i) = -sinh(j delta)
    acc = 1 / eta
    for j in range(D):
        acc -= a[j] * (j * delta).cosh()
    for j in range(1, D + 1):
        acc += b[j - 1] * (j * delta).sinh()
    aD = acc / (D * delta).cosh()
    a.append(aD)
    return dict(tag=tag, D=D, eta=eta, delta=delta, a=a, b=b, sigma=D * delta, aD_json=c["aD_json"])


def init_worker(tag, prec):
    _G.clear()
    _G.update(setup(tag, prec))
    _G["prec"] = prec


def dyadic(x):
    """Exact picklable form of an exact arb (as returned by .upper())."""
    m, e = x.man_exp()
    return (int(m), int(e))


def from_dyadic(t):
    from flint import arb
    m, e = t
    return arb(m) * arb(2) ** e if e >= 0 else arb(m) / arb(2) ** (-e)


# ------------------------------------------------------------------ exterior

def alias_indices(J):
    """Return a short integer range only after Arb proves containment."""
    try:
        lower = float(J.lower())
        upper = float(J.upper())
        if not (math.isfinite(lower) and math.isfinite(upper)):
            return None
        lo = max(0, math.floor(lower) - 1)
        hi = max(0, math.ceil(upper) + 1)
    except (ValueError, OverflowError):
        return None
    if hi - lo > 8 or not (J.upper() < hi and (lo == 0 or J.lower() > lo)):
        return None
    return lo, hi


def ext_chunk(args):
    from flint import arb, fmpq, ctx
    ctx.prec = _G["prec"]
    k0, k1, N = args
    D, a, b, delta = _G["D"], _G["a"], _G["b"], _G["delta"]
    P = 2 * arb.pi() / delta
    best = None
    best_k = -1
    n_cs = 0
    n_alias = 0
    for k in range(k0, k1):
        A0 = a[0]
        B0 = arb(0)
        for j in range(1, D + 1):
            s_, c_ = arb.sin_cos_pi_fmpq(fmpq(2 * j * k, N))
            A0 += a[j] * c_
            B0 += b[j - 1] * s_
        v0 = P * k / N
        cs = (A0 * A0 + B0 * B0).sqrt()
        if A0.contains(0):
            ub = cs.upper()
            n_cs += 1
        else:
            def gabs(v):
                return (abs(A0 + v * B0) / (1 + v * v).sqrt()).upper()
            cands = [gabs(v0), abs(B0).upper()]
            J = (B0 / A0 - v0) / P
            if not J.upper() < 0:
                indices = alias_indices(J)
                if indices is None:
                    cands = [cs.upper()]
                    n_cs += 1
                else:
                    lo, hi = indices
                    for n in range(lo, hi + 1):
                        cands.append(gabs(v0 + n * P))
                        n_alias += 1
            ub = cands[0]
            for x in cands[1:]:
                ub = ub.max(x)
            ub = ub.upper()
        if best is None or ub > best:
            best = ub
            best_k = k
    return dyadic(best), best_k, n_cs, n_alias


# ------------------------------------------------------------------ gap

def gap_chunk(args):
    from flint import arb, fmpq, ctx
    ctx.prec = _G["prec"]
    k0, k1, Ng, which = args
    D, a, b, delta, eta, sigma = _G["D"], _G["a"], _G["b"], _G["delta"], _G["eta"], _G["sigma"]
    best = arb(0)
    best_k = 0
    for k in range(k0, k1):
        if k == 0:
            continue  # F(0) = 0 exactly by oddness
        s = arb(fmpq(k, Ng))
        w = (1 - s * s).sqrt() if k < Ng else arb(0)
        if which == "F":
            x = delta * w
            E1 = x.exp()
            I1 = (-x).exp()
            Ej = arb(1)
            Ij = arb(1)
            SA = a[0]
            SB = arb(0)
            for j in range(1, D + 1):
                Ej = Ej * E1
                Ij = Ij * I1
                SA += a[j] * (Ej + Ij) / 2
                SB += b[j - 1] * (Ej - Ij) / 2
            R = eta * (SA - w * SB)
        else:
            R = ((1 + w) * (-sigma * (1 - w)).exp() + (1 - w) * (-sigma * (1 + w)).exp()) / 2
        val = (abs((1 - R) / s)).upper()
        if val > best:
            best = val
            best_k = k
    return dyadic(best), best_k


# ------------------------------------------------------------------ driver

def run_pool(func, tasks, tag, prec):
    with Pool(WORKERS, initializer=init_worker, initargs=(tag, prec)) as pool:
        return pool.map(func, tasks, chunksize=1)


def chunks(n, parts):
    step = -(-n // parts)
    return [(i, min(i + step, n)) for i in range(0, n, step)]


def main():
    from flint import arb, fmpq, ctx
    logf = open(LOG_PATH, "w", buffering=1)

    def log(*x):
        s = " ".join(str(y) for y in x)
        print(s, flush=True)
        logf.write(s + "\n")
        logf.flush()

    t0 = time.time()
    import flint
    log("cert_nearopt_2026-10-04.py  start %s  python-flint %s  workers %d  N_ext %d  N_gap %d"
        % (time.strftime("%Y-%m-%d %H:%M:%S"), flint.__version__, WORKERS, N_EXT, N_GAP))
    summary = []
    for tag, kappa, mu_exp, m_st, h, sstar, B_stated, G_stated in CASES:
        log("")
        log("=" * 78)
        log("eta %s  kappa %d  m %d  h %s" % (tag, kappa, m_st, h))
        ctx.prec = 320
        S = setup(tag, 320)
        D, eta, delta, sigma = S["D"], S["eta"], S["delta"], S["sigma"]
        log("  sigma = 160 delta = %s" % sigma.str(20))
        log("  a_D recomputed = %s   JSON a_D = %s" % (S["a"][D].str(25), S["aD_json"]))

        # 1. exterior
        ctx.prec = 128
        S128 = setup(tag, 128)
        res = run_pool(ext_chunk, [(k0, k1, N_EXT) for k0, k1 in chunks(N_EXT, 4 * WORKERS)], tag, 128)
        E_grid = None
        kmax = -1
        ncs = nal = 0
        for dy, kk, c1, c2 in res:
            x = from_dyadic(dy)
            if E_grid is None or x > E_grid:
                E_grid, kmax = x, kk
            ncs += c1
            nal += c2
        third = arb(4) / (3 * arb(3).sqrt())
        L2 = arb(0)
        for j in range(D + 1):
            t = j * S128["delta"]
            L2 += abs(S128["a"][j]) * (t * t + third * t + 1)
        for j in range(1, D + 1):
            t = j * S128["delta"]
            L2 += abs(S128["b"][j - 1]) * (t * t + 2 * t + 1)
        P = 2 * arb.pi() / S128["delta"]
        rem = P * P * L2 / (8 * arb(N_EXT) ** 2)
        E_cert = (E_grid + rem).upper()
        E_fixed = arb(fq(Fraction(2501, 2500)))
        log("  [1] exterior: grid max over all aliases <= %s (phase k=%d of %d), Cauchy-Schwarz phases %d, "
            "stationary aliases checked %d" % (E_grid.str(12), kmax, N_EXT, ncs, nal))
        log("      L2 <= %s, remainder P^2 L2/(8N^2) <= %s" % (L2.upper().str(12), rem.upper().str(6)))
        log("      CERTIFIED sup_{s>=1} |F(s)-1/s|/eta <= %s   (<= 1.0004: %s)" % (E_cert.str(12), bool(E_cert < E_fixed)))
        ctx.prec = 320

        # 2. norms
        resF = run_pool(gap_chunk, [(k0, k1, N_GAP, "F") for k0, k1 in chunks(N_GAP + 1, 4 * WORKERS)], tag, 320)
        resS = run_pool(gap_chunk, [(k0, k1, N_GAP, "S") for k0, k1 in chunks(N_GAP + 1, 4 * WORKERS)], tag, 320)
        gF = from_dyadic(resF[0][0])
        for dy, _ in resF:
            gF = gF.max(from_dyadic(dy))
        gS = from_dyadic(resS[0][0])
        for dy, _ in resS:
            gS = gS.max(from_dyadic(dy))
        kF = max(resF, key=lambda r: float(from_dyadic(r[0]).mid()))[1]
        z = sigma * sigma / (8 * arb(N_GAP) ** 2)
        e0 = (-sigma).exp() / eta
        J = arb(2).max((sigma / 2 + arb(fq(Fraction(1, 4)))).sqrt())
        zeta = arb(fq(ZETA))
        theta = zeta / (1 - e0)
        out = {}
        for label, E in (("E=1.0004", E_fixed), ("E=certified", E_cert)):
            MF = (1 + E * eta).max(gF / (1 - z)).upper()
            MS = (1 + (-sigma).exp()).max(gS / (1 - z)).upper()
            lam = (E - 1) / (E - e0)
            U = ((1 - lam) * MF + lam * MS).upper()
            B_fixed = (U + theta * J).upper()
            B_convex = ((1 - theta) * U + theta * MS).upper()
            out[label] = (MF, MS, lam, U, B_fixed, B_convex)
        log("  [2] gap grid Ng=%d: max|F| <= %s at s=%s, max|f_sigma| <= %s, z <= %s"
            % (N_GAP, gF.str(12), Fraction(kF, N_GAP), gS.str(10), z.upper().str(4)))
        for label, (MF, MS, lam, U, Bp, Bo) in out.items():
            log("      %s: ||F||_R <= %s, ||f_sigma||_R <= %s, lambda = %s, ||H||_R <= U = %s"
                % (label, MF.str(13), MS.str(10), lam.str(6), U.str(13)))
            log("      %s: B = U + theta J <= %s ;  B = (1-theta)U + theta||f_sigma|| <= %s ;  stated %s"
                % (label, Bp.str(13), Bo.str(13), B_stated))

        # 3. gain
        a_ = arb(fq(Fraction(1, kappa)))
        eps = eta * kappa
        m_u = mu_exp

        def Em(m):
            return ((m * (1 - a_).log() - a_.log() - (m - 1) * (1 + a_).log())).exp()
        ok_mu = bool(Em(m_u) <= eps) and bool(Em(m_u - 1) > eps)
        beta = (1 - a_) / (1 + a_)
        x = a_ * arb(fq(sstar))
        al = ((1 + a_ * a_ - 2 * x * x) / (1 - a_ * a_)).acosh()
        al0 = ((1 + a_ * a_) / (1 - a_ * a_)).acosh()
        Rst = ((m_u * al).cosh() - beta * ((m_u - 1) * al).cosh()) / ((m_u * al0).cosh() - beta * ((m_u - 1) * al0).cosh())
        rho_pt = a_ * (1 - Rst) / x
        # second form, v = exp(al): beta^m [v^(m-1)(v-beta) + v^(1-m)(1/v-beta)]/(1-beta^2)
        v = al.exp()
        Rv = beta ** m_u * (v ** (m_u - 1) * (v - beta) + v ** (1 - m_u) * (1 / v - beta)) / (1 - beta * beta)
        rho_v = a_ * (1 - Rv) / x
        hh = arb(fq(h))
        rows = []
        for label, (MF, MS, lam, U, Bp, Bo) in out.items():
            for bl, B in (("U+thetaJ", Bp), ("convex", Bo)):
                T = 2 * B * ((sigma / a_) * hh.sinh() - (2 * m_st + 1) * hh).exp() / (1 - (-2 * hh).exp())
                err_ratio = (1 - zeta) + T / eta
                Mk = (B + T).upper()
                G = (rho_pt.lower() * m_u / (m_st * Mk)).lower()
                rows.append((label, bl, T, err_ratio, Mk, G))
        log("  [3] m_u=%d verified (E_{m_u} <= eps < E_{m_u-1}): %s" % (m_u, ok_mu))
        log("      rho_u >= a q*_{m_u}(x*) at x*/a = %s : %s  (v-form %s)" % (sstar, rho_pt.str(12), rho_v.str(12)))
        for label, bl, T, er, Mk, G in rows:
            log("      %s, B %s: T_m(h) <= %s, error/eps <= %s (below 1: %s), M/kappa <= %s, G >= %s  (stated %s)"
                % (label, bl, T.upper().str(4), er.upper().str(16), bool(er < 1), Mk.str(13), G.str(10), G_stated))
        G_fixed = [r for r in rows if r[0] == "E=1.0004" and r[1] == "U+thetaJ"][0]
        G_cert = [r for r in rows if r[0] == "E=certified" and r[1] == "convex"][0]
        summary.append((tag, E_cert, out["E=1.0004"][4], out["E=certified"][5], G_fixed[5], G_cert[5], B_stated, G_stated,
                        out["E=1.0004"][0]))
        log("  elapsed %.1f s" % (time.time() - t0))

    log("")
    log("SUMMARY")
    for tag, Ec, Bp, Bo, Gp, Go, Bs, Gs, MF in summary:
        log("  eta %s: exterior sup/eta <= %s ; ||F||_R <= %s ; B (fixed E 1.0004) <= %s, B (certified E) <= %s, "
            "stated %s ; G >= %s (fixed E), >= %s (certified E), stated %s"
            % (tag, Ec.str(10), MF.str(12), Bp.str(13), Bo.str(13), Bs, Gp.str(9), Go.str(9), Gs))
    log("elapsed %.1f s" % (time.time() - t0))
    log("NEAR-OPTIMAL CERT DONE")


if __name__ == "__main__":
    main()


==> anc/verification_set/cert_nearopt_k1e4_2026-10-05.py <==
"""Copy of cert_nearopt_2026-10-04.py for the near-optimal construction at kappa 1e4, eps 1e-6
(eta 1e-10). Changes from that file, and nothing else:
  - CASES and LOG_PATH are chosen by the command-line argument "control" (the kappa 1e5 case of that file,
    which must reproduce cert_nearopt_2026-10-04.log) or "k1e4" (the new case);
  - for a case whose m is None, m and the ellipse parameter gamma (called h below) are chosen by the written
    degree rule of supplement S7 (eq. S5:eq-m), m = ceil[((sigma/a) sinh h + ln(2B/(zeta eta (1 - e^{-2h}))))/(2h)
    - 1/2], minimized over h = k/1000, k = 5..80, with B the certified bound B = U + theta J (E = 1.0004);
  - for every case the script also prints the rule's m at the stated h, which for the control must equal the
    stated m.
The docstring of cert_nearopt_2026-10-04.py follows.

Arb certificate of the near-optimal construction at eta 1e-15 and 1e-16, 2026-10-04.

It is written independently of the construction programs. It reads only the coefficient files
certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_*.json
and imports none of the construction code. All bounds use python-flint arb balls with outward rounding.

Objects. delta and every a_j, b_j are taken as the exact decimals printed in the JSON. sigma = 160 delta.
a_160 is recomputed from R(0) = 1. With v^2 = s^2 - 1,
  R(s) = eta [ sum_{j=0}^{160} a_j cos(j delta v) + v sum_{j=1}^{160} b_j sin(j delta v) ],
  F(s) = (1 - R(s)) / s.

1. Exterior. For s >= 1, |F(s) - 1/s| / eta = |Y(v)|, Y = (A(v) + v B(v)) / sqrt(1 + v^2). A and B have period
   P = 2 pi / delta. At phase v0 = k P / N the angles j delta v0 = 2 pi j k / N are exact rationals times pi.
   The supremum over all aliases v0 + n P uses the single stationary point v* = B0/A0 of
   g(v) = (A0 + v B0)/sqrt(1+v^2), or Cauchy-Schwarz when A0 may vanish. Linear interpolation on the infinite
   grid with |Y''| <= L2 adds P^2 L2 / (8 N^2).
2. Norm. Bernstein gives ||F''|| <= sigma^2 ||F|| on R, so a gap grid of spacing 1/Ng with maximum g gives
   ||F|| <= max{1 + E eta, g/(1 - z)}, z = sigma^2 / (8 Ng^2). The same for f_sigma = (1 - R_sigma)/s.
   Repair H = (1-lam) F + lam f_sigma with lam = (E-1)/(E-e0), e0 = exp(-sigma)/eta. Reserve
   theta = zeta/(1-e0). The finite bound is that of Supplemental Material S7.2.2 and S7.2.3.
3. Gain. G >= rho_lower m_u / (m (B + T_m(h))), with rho_lower = a q*_{m_u}(x*) at one rational gap point,
   from the closed form R* = [cosh(m al) - beta cosh((m-1) al)] / [cosh(m al0) - beta cosh((m-1) al0)].
"""
import os
import sys
import json
import time
import math
from fractions import Fraction
from decimal import Decimal
from multiprocessing import Pool

HERE = os.path.dirname(os.path.abspath(__file__))
COEF_DIR = os.path.join(HERE, "certificates", "dual_and_entire", "numeric_frontier_reproducibility")
WORKERS = 8
N_EXT = int(os.environ.get("HC_NEXT", "1000000"))
N_GAP = int(os.environ.get("HC_NGAP", "100000"))
ZETA = Fraction(1, 10 ** 6)
MODE = sys.argv[1] if len(sys.argv) > 1 else "k1e4"
if MODE == "control":
    LOG_PATH = os.path.join(HERE, "cert_nearopt_control_k1e5_2026-10-05.log")
    CASES = [
        # tag, kappa, m_u expected, m stated, h stated, x*/a, stated B, stated G (the kappa 1e5 case of cert_nearopt_2026-10-04.py)
        ("1e-15", 10 ** 5, 1726940, 2224248, Fraction(34, 1000), Fraction(2686202, 10 ** 7), "1.646034506133", "1.2716237"),
    ]
else:
    LOG_PATH = os.path.join(HERE, "cert_nearopt_k1e4_eps1e-6_2026-10-05.log")
    CASES = [
        # m and h chosen by the degree rule; x*/a is the baseline maximizer found by cert_rule_k1e4 at kappa 1e4
        ("1e-10", 10 ** 4, 115130, None, None, Fraction(209015875030, 636545075747), "n/a", "n/a"),
    ]

# ------------------------------------------------------------------ shared state

_G = {}


def fq(x):
    from flint import fmpq
    x = Fraction(x)
    return fmpq(x.numerator, x.denominator)


def load(tag):
    with open(os.path.join(COEF_DIR, "coefficients_eta_%s.json" % tag)) as fh:
        d = json.load(fh, parse_float=str, parse_int=str)
    ex = lambda s: Fraction(Decimal(s))
    return dict(eta=ex(d["eta"]), delta=ex(d["delta"]), D=int(d["D"]),
                a=[ex(s) for s in d["a"]], b=[ex(s) for s in d["b"]], aD_json=d["a"][-1])


def setup(tag, prec):
    from flint import arb, ctx
    ctx.prec = prec
    c = load(tag)
    D = c["D"]
    eta = arb(fq(c["eta"]))
    delta = arb(fq(c["delta"]))
    a = [arb(fq(x)) for x in c["a"][:D]]
    b = [arb(fq(x)) for x in c["b"]]
    # a_D from R(0) = 1, where cos(j delta i) = cosh(j delta) and i sin(j delta i) = -sinh(j delta)
    acc = 1 / eta
    for j in range(D):
        acc -= a[j] * (j * delta).cosh()
    for j in range(1, D + 1):
        acc += b[j - 1] * (j * delta).sinh()
    aD = acc / (D * delta).cosh()
    a.append(aD)
    return dict(tag=tag, D=D, eta=eta, delta=delta, a=a, b=b, sigma=D * delta, aD_json=c["aD_json"])


def init_worker(tag, prec):
    _G.clear()
    _G.update(setup(tag, prec))
    _G["prec"] = prec


def dyadic(x):
    """Exact picklable form of an exact arb (as returned by .upper())."""
    m, e = x.man_exp()
    return (int(m), int(e))


def from_dyadic(t):
    from flint import arb
    m, e = t
    return arb(m) * arb(2) ** e if e >= 0 else arb(m) / arb(2) ** (-e)


# ------------------------------------------------------------------ exterior

def alias_indices(J):
    """Return a short integer range only after Arb proves containment."""
    try:
        lower = float(J.lower())
        upper = float(J.upper())
        if not (math.isfinite(lower) and math.isfinite(upper)):
            return None
        lo = max(0, math.floor(lower) - 1)
        hi = max(0, math.ceil(upper) + 1)
    except (ValueError, OverflowError):
        return None
    if hi - lo > 8 or not (J.upper() < hi and (lo == 0 or J.lower() > lo)):
        return None
    return lo, hi


def ext_chunk(args):
    from flint import arb, fmpq, ctx
    ctx.prec = _G["prec"]
    k0, k1, N = args
    D, a, b, delta = _G["D"], _G["a"], _G["b"], _G["delta"]
    P = 2 * arb.pi() / delta
    best = None
    best_k = -1
    n_cs = 0
    n_alias = 0
    for k in range(k0, k1):
        A0 = a[0]
        B0 = arb(0)
        for j in range(1, D + 1):
            s_, c_ = arb.sin_cos_pi_fmpq(fmpq(2 * j * k, N))
            A0 += a[j] * c_
            B0 += b[j - 1] * s_
        v0 = P * k / N
        cs = (A0 * A0 + B0 * B0).sqrt()
        if A0.contains(0):
            ub = cs.upper()
            n_cs += 1
        else:
            def gabs(v):
                return (abs(A0 + v * B0) / (1 + v * v).sqrt()).upper()
            cands = [gabs(v0), abs(B0).upper()]
            J = (B0 / A0 - v0) / P
            if not J.upper() < 0:
                indices = alias_indices(J)
                if indices is None:
                    cands = [cs.upper()]
                    n_cs += 1
                else:
                    lo, hi = indices
                    for n in range(lo, hi + 1):
                        cands.append(gabs(v0 + n * P))
                        n_alias += 1
            ub = cands[0]
            for x in cands[1:]:
                ub = ub.max(x)
            ub = ub.upper()
        if best is None or ub > best:
            best = ub
            best_k = k
    return dyadic(best), best_k, n_cs, n_alias


# ------------------------------------------------------------------ gap

def gap_chunk(args):
    from flint import arb, fmpq, ctx
    ctx.prec = _G["prec"]
    k0, k1, Ng, which = args
    D, a, b, delta, eta, sigma = _G["D"], _G["a"], _G["b"], _G["delta"], _G["eta"], _G["sigma"]
    best = arb(0)
    best_k = 0
    for k in range(k0, k1):
        if k == 0:
            continue  # F(0) = 0 exactly by oddness
        s = arb(fmpq(k, Ng))
        w = (1 - s * s).sqrt() if k < Ng else arb(0)
        if which == "F":
            x = delta * w
            E1 = x.exp()
            I1 = (-x).exp()
            Ej = arb(1)
            Ij = arb(1)
            SA = a[0]
            SB = arb(0)
            for j in range(1, D + 1):
                Ej = Ej * E1
                Ij = Ij * I1
                SA += a[j] * (Ej + Ij) / 2
                SB += b[j - 1] * (Ej - Ij) / 2
            R = eta * (SA - w * SB)
        else:
            R = ((1 + w) * (-sigma * (1 - w)).exp() + (1 - w) * (-sigma * (1 + w)).exp()) / 2
        val = (abs((1 - R) / s)).upper()
        if val > best:
            best = val
            best_k = k
    return dyadic(best), best_k


# ------------------------------------------------------------------ driver

def run_pool(func, tasks, tag, prec):
    with Pool(WORKERS, initializer=init_worker, initargs=(tag, prec)) as pool:
        return pool.map(func, tasks, chunksize=1)


def chunks(n, parts):
    step = -(-n // parts)
    return [(i, min(i + step, n)) for i in range(0, n, step)]


def main():
    from flint import arb, fmpq, ctx
    logf = open(LOG_PATH, "w", buffering=1)

    def log(*x):
        s = " ".join(str(y) for y in x)
        print(s, flush=True)
        logf.write(s + "\n")
        logf.flush()

    t0 = time.time()
    import flint
    log("cert_nearopt_k1e4_2026-10-05.py  start %s  python-flint %s  workers %d  N_ext %d  N_gap %d"
        % (time.strftime("%Y-%m-%d %H:%M:%S"), flint.__version__, WORKERS, N_EXT, N_GAP))
    summary = []
    for tag, kappa, mu_exp, m_st, h, sstar, B_stated, G_stated in CASES:
        log("")
        log("=" * 78)
        log("eta %s  kappa %d  m %s  h %s" % (tag, kappa, m_st, h))
        ctx.prec = 320
        S = setup(tag, 320)
        D, eta, delta, sigma = S["D"], S["eta"], S["delta"], S["sigma"]
        log("  sigma = 160 delta = %s" % sigma.str(20))
        log("  a_D recomputed = %s   JSON a_D = %s" % (S["a"][D].str(25), S["aD_json"]))

        # 1. exterior
        ctx.prec = 128
        S128 = setup(tag, 128)
        res = run_pool(ext_chunk, [(k0, k1, N_EXT) for k0, k1 in chunks(N_EXT, 4 * WORKERS)], tag, 128)
        E_grid = None
        kmax = -1
        ncs = nal = 0
        for dy, kk, c1, c2 in res:
            x = from_dyadic(dy)
            if E_grid is None or x > E_grid:
                E_grid, kmax = x, kk
            ncs += c1
            nal += c2
        third = arb(4) / (3 * arb(3).sqrt())
        L2 = arb(0)
        for j in range(D + 1):
            t = j * S128["delta"]
            L2 += abs(S128["a"][j]) * (t * t + third * t + 1)
        for j in range(1, D + 1):
            t = j * S128["delta"]
            L2 += abs(S128["b"][j - 1]) * (t * t + 2 * t + 1)
        P = 2 * arb.pi() / S128["delta"]
        rem = P * P * L2 / (8 * arb(N_EXT) ** 2)
        E_cert = (E_grid + rem).upper()
        E_fixed = arb(fq(Fraction(2501, 2500)))
        log("  [1] exterior: grid max over all aliases <= %s (phase k=%d of %d), Cauchy-Schwarz phases %d, "
            "stationary aliases checked %d" % (E_grid.str(12), kmax, N_EXT, ncs, nal))
        log("      L2 <= %s, remainder P^2 L2/(8N^2) <= %s" % (L2.upper().str(12), rem.upper().str(6)))
        log("      CERTIFIED sup_{s>=1} |F(s)-1/s|/eta <= %s   (<= 1.0004: %s)" % (E_cert.str(12), bool(E_cert < E_fixed)))
        ctx.prec = 320

        # 2. norms
        resF = run_pool(gap_chunk, [(k0, k1, N_GAP, "F") for k0, k1 in chunks(N_GAP + 1, 4 * WORKERS)], tag, 320)
        resS = run_pool(gap_chunk, [(k0, k1, N_GAP, "S") for k0, k1 in chunks(N_GAP + 1, 4 * WORKERS)], tag, 320)
        gF = from_dyadic(resF[0][0])
        for dy, _ in resF:
            gF = gF.max(from_dyadic(dy))
        gS = from_dyadic(resS[0][0])
        for dy, _ in resS:
            gS = gS.max(from_dyadic(dy))
        kF = max(resF, key=lambda r: float(from_dyadic(r[0]).mid()))[1]
        z = sigma * sigma / (8 * arb(N_GAP) ** 2)
        e0 = (-sigma).exp() / eta
        J = arb(2).max((sigma / 2 + arb(fq(Fraction(1, 4)))).sqrt())
        zeta = arb(fq(ZETA))
        theta = zeta / (1 - e0)
        out = {}
        for label, E in (("E=1.0004", E_fixed), ("E=certified", E_cert)):
            MF = (1 + E * eta).max(gF / (1 - z)).upper()
            MS = (1 + (-sigma).exp()).max(gS / (1 - z)).upper()
            lam = (E - 1) / (E - e0)
            U = ((1 - lam) * MF + lam * MS).upper()
            B_fixed = (U + theta * J).upper()
            B_convex = ((1 - theta) * U + theta * MS).upper()
            out[label] = (MF, MS, lam, U, B_fixed, B_convex)
        log("  [2] gap grid Ng=%d: max|F| <= %s at s=%s, max|f_sigma| <= %s, z <= %s"
            % (N_GAP, gF.str(12), Fraction(kF, N_GAP), gS.str(10), z.upper().str(4)))
        for label, (MF, MS, lam, U, Bp, Bo) in out.items():
            log("      %s: ||F||_R <= %s, ||f_sigma||_R <= %s, lambda = %s, ||H||_R <= U = %s"
                % (label, MF.str(13), MS.str(10), lam.str(6), U.str(13)))
            log("      %s: B = U + theta J <= %s ;  B = (1-theta)U + theta||f_sigma|| <= %s ;  stated %s"
                % (label, Bp.str(13), Bo.str(13), B_stated))

        # 3. gain
        a_ = arb(fq(Fraction(1, kappa)))
        eps = eta * kappa
        m_u = mu_exp

        def Em(m):
            return ((m * (1 - a_).log() - a_.log() - (m - 1) * (1 + a_).log())).exp()
        ok_mu = bool(Em(m_u) <= eps) and bool(Em(m_u - 1) > eps)
        beta = (1 - a_) / (1 + a_)
        x = a_ * arb(fq(sstar))
        al = ((1 + a_ * a_ - 2 * x * x) / (1 - a_ * a_)).acosh()
        al0 = ((1 + a_ * a_) / (1 - a_ * a_)).acosh()
        Rst = ((m_u * al).cosh() - beta * ((m_u - 1) * al).cosh()) / ((m_u * al0).cosh() - beta * ((m_u - 1) * al0).cosh())
        rho_pt = a_ * (1 - Rst) / x
        # second form, v = exp(al): beta^m [v^(m-1)(v-beta) + v^(1-m)(1/v-beta)]/(1-beta^2)
        v = al.exp()
        Rv = beta ** m_u * (v ** (m_u - 1) * (v - beta) + v ** (1 - m_u) * (1 / v - beta)) / (1 - beta * beta)
        rho_v = a_ * (1 - Rv) / x
        # degree rule of supplement S7 (S5:eq-m), with the certified B of the E = 1.0004 route
        B_rule = out["E=1.0004"][4]

        def rule_m(hq):
            hb = arb(fq(hq))
            arg = (((sigma / a_) * hb.sinh() + (2 * B_rule / (zeta * eta * (1 - (-2 * hb).exp()))).log())
                   / (2 * hb) - arb(fq(Fraction(1, 2))))
            lo, hi = arg.lower(), arg.upper()
            mlo = int(math.floor(float(lo.mid())))
            # the ball must lie strictly between consecutive integers
            ok = bool(lo > mlo) and bool(hi < mlo + 1)
            return mlo + 1, ok, arg
        if h is not None:
            mr, okr, argr = rule_m(h)
            log("      degree rule at stated h = %s: ceiling argument %s, m = %d (stated %s), ball strictly inside: %s"
                % (h, argr.str(20), mr, m_st, okr))
        if m_st is None:
            best = None
            for k in range(5, 81):
                hq = Fraction(k, 1000)
                mr, okr, argr = rule_m(hq)
                if okr and (best is None or mr < best[0]):
                    best = (mr, hq, argr)
            m_st, h = best[0], best[1]
            log("      degree rule minimized over h = k/1000: h = %s, ceiling argument %s, m = %d, degree %d"
                % (h, best[2].str(20), m_st, 2 * m_st - 1))
        hh = arb(fq(h))
        rows = []
        for label, (MF, MS, lam, U, Bp, Bo) in out.items():
            for bl, B in (("U+thetaJ", Bp), ("convex", Bo)):
                T = 2 * B * ((sigma / a_) * hh.sinh() - (2 * m_st + 1) * hh).exp() / (1 - (-2 * hh).exp())
                err_ratio = (1 - zeta) + T / eta
                Mk = (B + T).upper()
                G = (rho_pt.lower() * m_u / (m_st * Mk)).lower()
                rows.append((label, bl, T, err_ratio, Mk, G))
        log("  [3] m_u=%d verified (E_{m_u} <= eps < E_{m_u-1}): %s" % (m_u, ok_mu))
        log("      rho_u >= a q*_{m_u}(x*) at x*/a = %s : %s  (v-form %s)" % (sstar, rho_pt.str(12), rho_v.str(12)))
        for label, bl, T, er, Mk, G in rows:
            log("      %s, B %s: T_m(h) <= %s, error/eps <= %s (below 1: %s), M/kappa <= %s, G >= %s  (stated %s)"
                % (label, bl, T.upper().str(4), er.upper().str(16), bool(er < 1), Mk.str(13), G.str(10), G_stated))
        G_fixed = [r for r in rows if r[0] == "E=1.0004" and r[1] == "U+thetaJ"][0]
        G_cert = [r for r in rows if r[0] == "E=certified" and r[1] == "convex"][0]
        summary.append((tag, E_cert, out["E=1.0004"][4], out["E=certified"][5], G_fixed[5], G_cert[5], B_stated, G_stated,
                        out["E=1.0004"][0]))
        log("  elapsed %.1f s" % (time.time() - t0))

    log("")
    log("SUMMARY")
    for tag, Ec, Bp, Bo, Gp, Go, Bs, Gs, MF in summary:
        log("  eta %s: exterior sup/eta <= %s ; ||F||_R <= %s ; B (fixed E 1.0004) <= %s, B (certified E) <= %s, "
            "stated %s ; G >= %s (fixed E), >= %s (certified E), stated %s"
            % (tag, Ec.str(10), MF.str(12), Bp.str(13), Bo.str(13), Bs, Gp.str(9), Go.str(9), Gs))
    log("elapsed %.1f s" % (time.time() - t0))
    log("NEAR-OPTIMAL CERT DONE")


if __name__ == "__main__":
    main()


==> anc/verification_set/cert_rule_2026-10-04.py <==
"""Arb certificate of the gain of the two-term closed-form family, 2026-10-04.

q = (1+alpha) Q_n - alpha Q_{n+d}, Q_m the Suenderhauf closed form, eps = 1e-10. Written without access
to our floating-point values of G and M. Single process. All bounds are python-flint arb balls with outward rounding.

Scaled form. F_m(s) = a Q_m(a s) = (1 - R_m(s)) / s on the gap 0 < s <= 1, with
  R_m(s) = [cosh(m al) - beta cosh((m-1) al)] / [cosh(m al0) - beta cosh((m-1) al0)],
  al = 2 asinh(a w / sqrt(1-a^2)), w = sqrt(1-s^2), al0 = 2 asinh(a / sqrt(1-a^2)).
This equals L_m(t(x^2)) / L_m(t(0)) because t(x^2) = -cosh(al) in the gap.

Norm. For a polynomial p of degree N with M = max_[-1,1] |p|, h(theta) = p(sin theta) is a trigonometric
polynomial of degree N, so |h'| <= N M and |h''| <= N^2 M. With F(s) = a p(a s) and B = a M,
  |F''(s)| <= C_D B,  C_D = a^2 [ N^2/(1-a^2) + a N/(1-a^2)^(3/2) ]  for 0 <= s <= 1.
A gap grid of spacing 1/Ng with maximum g gives B <= max{B_ext, g/(1-z)}, z = C_D/(8 Ng^2), where B_ext
bounds a|p| on [a,1].
"""
import os
import time
from fractions import Fraction
from decimal import Decimal

from flint import arb, fmpq, ctx

HERE = os.path.dirname(os.path.abspath(__file__))
LOG_PATH = os.path.join(HERE, "cert_rule_2026-10-04.log")
NG = 100000
PREC = 256
EPS = Fraction(1, 10 ** 10)
POINTS = [
    ("P1", 10 ** 5, "56.317083", 76000, 1939103, 1726940),
    ("P2", 10 ** 6, "59.649306", 760000, 20570651, 18420682),
]


def A(x):
    x = Fraction(x)
    return arb(fmpq(x.numerator, x.denominator))


def make_F(m, a, beta):
    c = (1 - a * a).sqrt()
    al0 = 2 * (a / c).asinh()
    den = (m * al0).cosh() - beta * ((m - 1) * al0).cosh()

    def F(s):
        w = (1 - s * s).sqrt() if not (s == 1) else arb(0)
        al = 2 * (a * w / c).asinh()
        R = ((m * al).cosh() - beta * ((m - 1) * al).cosh()) / den
        return (1 - R) / s
    return F


def make_F_vform(m, a, beta):
    """Independent form R = beta^m [v^(m-1)(v-beta) + v^(1-m)(1/v-beta)]/(1-beta^2), v = exp(al)."""
    c = (1 - a * a).sqrt()

    def F(s):
        w = (1 - s * s).sqrt()
        v = (2 * (a * w / c).asinh()).exp()
        R = beta ** m * (v ** (m - 1) * (v - beta) + v ** (1 - m) * (1 / v - beta)) / (1 - beta * beta)
        return (1 - R) / s
    return F


def gap_scan(func, Ng):
    """Max over s = k/Ng, k = 1..Ng, of the upper bound of |func(s)|, with its argmax k."""
    best = arb(0)
    kbest = 0
    for k in range(1, Ng + 1):
        val = abs(func(arb(fmpq(k, Ng)))).upper()
        if val > best:
            best, kbest = val, k
    return best, kbest


def refine_max(func, k, Ng, iters=80):
    """Golden section on midpoints near grid point k. Only the final evaluation is used as a bound."""
    lo = Fraction(max(k - 1, 1), Ng)
    hi = Fraction(min(k + 1, Ng), Ng)
    lo_f, hi_f = float(lo), float(hi)
    g = (5 ** 0.5 - 1) / 2
    f = lambda s: float(func(A(Fraction(s).limit_denominator(10 ** 15))).mid())
    for _ in range(iters):
        c = hi_f - g * (hi_f - lo_f)
        d = lo_f + g * (hi_f - lo_f)
        if f(c) >= f(d):
            hi_f = d
        else:
            lo_f = c
    s = Fraction((lo_f + hi_f) / 2).limit_denominator(10 ** 12)
    return s, func(A(s))


def main():
    ctx.prec = PREC
    logf = open(LOG_PATH, "w", buffering=1)

    def log(*x):
        line = " ".join(str(y) for y in x)
        print(line, flush=True)
        logf.write(line + "\n")
        logf.flush()

    t0 = time.time()
    import flint
    log("cert_rule_2026-10-04.py  start %s  python-flint %s  prec %d  Ng %d  single process"
        % (time.strftime("%Y-%m-%d %H:%M:%S"), flint.__version__, PREC, NG))
    summary = []
    for tag, kappa, alpha_s, d, n, m_u in POINTS:
        tp = time.time()
        log("")
        log("=" * 78)
        log("%s  kappa %d  alpha %s  d %d  n %d  m_u %d  eps 1e-10" % (tag, kappa, alpha_s, d, n, m_u))
        a = A(Fraction(1, kappa))
        eps = A(EPS)
        eta = a * eps
        alpha = A(Fraction(Decimal(alpha_s)))
        beta = (1 - a) / (1 + a)

        def Em(m):
            return (m * (1 - a).log() - a.log() - (m - 1) * (1 + a).log()).exp()

        # 1. feasibility
        bound = Em(n) * (1 + alpha + alpha * beta ** d)
        feas = bool(bound <= eps)
        margin = 1 - bound / eps
        log("  [1] E_n (1 + alpha + alpha beta^d) = %s ; <= eps: %s ; margin 1 - value/eps = %s"
            % (bound.str(12), feas, margin.str(6)))

        # 2. M_upper for q
        Fn = make_F(n, a, beta)
        Fnd = make_F(n + d, a, beta)
        Fq = lambda s: (1 + alpha) * Fn(s) - alpha * Fnd(s)
        N = 2 * (n + d) - 1
        CD = a * a * (A(N) ** 2 / (1 - a * a) + a * N * (1 - a * a).sqrt() / (1 - a * a) ** 2)
        z = CD / (8 * A(NG) ** 2)
        gq, kq = gap_scan(Fq, NG)
        B_ext = 1 + eta
        Bq = B_ext.max(gq / (1 - z)).upper()
        log("  [2] q degree %d, C_D <= %s, z <= %s ; gap grid max a|q| <= %s at s = %s"
            % (N, CD.upper().str(8), z.upper().str(4), gq.str(13), Fraction(kq, NG)))
        log("      M_upper/kappa = max{1+eta, g/(1-z)} <= %s  (relative slack z/(1-z) <= %s)"
            % (Bq.str(13), (z / (1 - z)).upper().str(3)))

        # 3. m_u
        ok_mu = bool(Em(m_u) <= eps) and bool(Em(m_u - 1) > eps)
        log("  [3] E_{m_u} = %s <= eps < E_{m_u-1} = %s : %s"
            % (Em(m_u).str(10), Em(m_u - 1).str(10), ok_mu))

        # 4. baseline
        Fb = make_F(m_u, a, beta)
        Nb = 2 * m_u - 1
        CDb = a * a * (A(Nb) ** 2 / (1 - a * a) + a * Nb * (1 - a * a).sqrt() / (1 - a * a) ** 2)
        zb = CDb / (8 * A(NG) ** 2)
        gb, kb = gap_scan(Fb, NG)
        rho_hi = B_ext.max(gb / (1 - zb)).upper()
        s_star, val = refine_max(Fb, kb, NG)
        rho_lo = abs(val).lower()
        chk = make_F_vform(m_u, a, beta)(A(s_star))
        log("  [4] baseline gap grid max <= %s at s = %s ; zb <= %s"
            % (gb.str(13), Fraction(kb, NG), zb.upper().str(4)))
        log("      rho in [%s, %s] ; lower end at s* = %s (v-form there %s)"
            % (rho_lo.str(13), rho_hi.str(13), s_star, chk.str(13)))

        # 5. gain
        G_lo = (m_u * rho_lo / ((n + d) * Bq)).lower()
        G_hi_grid = (m_u * rho_hi / ((n + d) * gq)).upper()
        log("  [5] G_lower = m_u rho_lo / ((n+d) M_upper/kappa) >= %s" % G_lo.str(12))
        log("      for scale only, m_u rho_hi / ((n+d) grid max) = %s" % G_hi_grid.str(10))
        log("      points used %d (q) + %d (baseline) + golden refinement ; %.1f s" % (NG, NG, time.time() - tp))
        summary.append((tag, margin, feas, Bq, ok_mu, rho_lo, rho_hi, G_lo, time.time() - tp))

    log("")
    log("SUMMARY")
    for tag, margin, feas, Bq, ok_mu, rho_lo, rho_hi, G_lo, dt in summary:
        log("  %s: feasible %s (margin %s) ; M_upper/kappa <= %s ; m_u ok %s ; rho in [%s, %s] ; G >= %s ; %.1f s"
            % (tag, feas, margin.str(4), Bq.str(10), ok_mu, rho_lo.str(10), rho_hi.str(10), G_lo.str(10), dt))
    log("elapsed %.1f s" % (time.time() - t0))
    log("RULE CERT DONE")


if __name__ == "__main__":
    main()


==> anc/verification_set/cert_rule_k1e4_2026-10-05.py <==
"""Arb certificate of the two-term rule at kappa = 1e4, eps = 1e-6.

Same method as cert_rule_2026-10-04.py, with eps as a parameter and two added
checks, that n is the least feasible number of odd terms for the rule's (alpha, d) and that m_u is the
least feasible unbounded number of odd terms. The functions below are copied from that file, not imported,
so this run does not depend on which copy an import path would find.

Rule as used for every rule computation (phase_instances.py line 14, rule_simple_v2.py).
  d = round(0.76 kappa), alpha = 0.98 (1.4767 L + 6.463) rounded to 6 decimals, L = ln(kappa/eps).
q = (1+alpha) Q_n - alpha Q_{n+d}. Scaled gap function F_m(s) = a Q_m(a s) = (1 - R_m(s)) / s, with
  R_m(s) = [cosh(m al) - beta cosh((m-1) al)] / [cosh(m al0) - beta cosh((m-1) al0)],
  al = 2 asinh(a w / sqrt(1-a^2)), w = sqrt(1-s^2), al0 = 2 asinh(a / sqrt(1-a^2)).
Norm bound. |F''| <= C_D B with C_D = a^2 [N^2/(1-a^2) + a N/(1-a^2)^(3/2)], so a grid of spacing 1/Ng with
maximum g gives B <= max{1+eta, g/(1-z)}, z = C_D/(8 Ng^2). All quantities are arb balls.
"""
import math
import os
import sys
import time
from fractions import Fraction
from decimal import Decimal

import flint
from flint import arb, fmpq, ctx

HERE = os.path.dirname(os.path.abspath(__file__))
NG = 100000
PREC = 256
# Usage: python cert_rule_k1e4_2026-10-05.py [log10 kappa] [log10 (1/eps)]. Default 4 6. The control run
# 5 10 must reproduce cert_rule_2026-10-04.log P1 (n 1939103, m_u 1726940, G >= 1.207619415).
_K = int(sys.argv[1]) if len(sys.argv) > 1 else 4
_E = int(sys.argv[2]) if len(sys.argv) > 2 else 6
KAPPA = 10 ** _K
EPS = Fraction(1, 10 ** _E)
LOG_PATH = os.path.join(HERE, "cert_rule_k1e%d_eps1e-%d_2026-10-05.log" % (_K, _E))


def A(x):
    x = Fraction(x)
    return arb(fmpq(x.numerator, x.denominator))


def make_F(m, a, beta):
    c = (1 - a * a).sqrt()
    al0 = 2 * (a / c).asinh()
    den = (m * al0).cosh() - beta * ((m - 1) * al0).cosh()

    def F(s):
        w = (1 - s * s).sqrt() if not (s == 1) else arb(0)
        al = 2 * (a * w / c).asinh()
        R = ((m * al).cosh() - beta * ((m - 1) * al).cosh()) / den
        return (1 - R) / s
    return F


def make_F_vform(m, a, beta):
    c = (1 - a * a).sqrt()

    def F(s):
        w = (1 - s * s).sqrt()
        v = (2 * (a * w / c).asinh()).exp()
        R = beta ** m * (v ** (m - 1) * (v - beta) + v ** (1 - m) * (1 / v - beta)) / (1 - beta * beta)
        return (1 - R) / s
    return F


def gap_scan(func, Ng):
    best = arb(0)
    kbest = 0
    for k in range(1, Ng + 1):
        val = abs(func(arb(fmpq(k, Ng)))).upper()
        if val > best:
            best, kbest = val, k
    return best, kbest


def refine_max(func, k, Ng, iters=80):
    lo_f = float(Fraction(max(k - 1, 1), Ng))
    hi_f = float(Fraction(min(k + 1, Ng), Ng))
    g = (5 ** 0.5 - 1) / 2
    f = lambda s: float(func(A(Fraction(s).limit_denominator(10 ** 15))).mid())
    for _ in range(iters):
        c = hi_f - g * (hi_f - lo_f)
        d = lo_f + g * (hi_f - lo_f)
        if f(c) >= f(d):
            hi_f = d
        else:
            lo_f = c
    s = Fraction((lo_f + hi_f) / 2).limit_denominator(10 ** 12)
    return s, func(A(s))


def main():
    ctx.prec = PREC
    logf = open(LOG_PATH, "w", buffering=1)

    def log(*x):
        line = " ".join(str(y) for y in x)
        print(line, flush=True)
        logf.write(line + "\n")
        logf.flush()

    t0 = time.time()
    log("cert_rule_k1e4_2026-10-05.py  start %s  python-flint %s  prec %d  Ng %d  single process"
        % (time.strftime("%Y-%m-%d %H:%M:%S"), flint.__version__, PREC, NG))
    L_f = math.log(KAPPA / float(EPS))
    alpha_s = "%.6f" % round(0.98 * (1.4767 * L_f + 6.463), 6)
    d = int(round(0.76 * KAPPA))
    log("kappa %d  eps %s  L = ln(kappa/eps) = %.9f  rule alpha %s  d %d" % (KAPPA, EPS, L_f, alpha_s, d))

    a = A(Fraction(1, KAPPA))
    eps = A(EPS)
    eta = a * eps
    alpha = A(Fraction(Decimal(alpha_s)))
    beta = (1 - a) / (1 + a)

    def Em(m):
        return (m * (1 - a).log() - a.log() - (m - 1) * (1 + a).log()).exp()

    def fam(n):
        return Em(n) * (1 + alpha + alpha * beta ** d)

    # least feasible n for the rule, from a float estimate, then exact checks on both sides
    lb = math.log((1 - 1 / KAPPA) / (1 + 1 / KAPPA))
    a_f = 1 / KAPPA
    al_f = float(alpha_s)
    beta_f = (1 - a_f) / (1 + a_f)
    n_est = math.ceil(math.log(float(EPS) * a_f / ((1 + a_f) * (1 + al_f + al_f * beta_f ** d))) / lb)
    n = n_est
    while bool(fam(n) <= eps):
        n -= 1
    while not bool(fam(n) <= eps):
        n += 1
    feas_n = bool(fam(n) <= eps)
    infeas_prev = bool(fam(n - 1) > eps)
    margin = 1 - fam(n) / eps
    log("  [1] least feasible n = %d (float estimate %d) ; feasible at n: %s ; infeasible at n-1: %s ; margin %s"
        % (n, n_est, feas_n, infeas_prev, margin.str(6)))

    # m_u
    mu_est = math.ceil(math.log(float(EPS) * a_f / (1 + a_f)) / lb)
    m_u = mu_est
    while bool(Em(m_u) <= eps):
        m_u -= 1
    while not bool(Em(m_u) <= eps):
        m_u += 1
    ok_mu = bool(Em(m_u) <= eps) and bool(Em(m_u - 1) > eps)
    log("  [2] m_u = %d (float estimate %d) ; E_{m_u} <= eps < E_{m_u-1}: %s" % (m_u, mu_est, ok_mu))

    # norm of q
    Fn = make_F(n, a, beta)
    Fnd = make_F(n + d, a, beta)
    Fq = lambda s: (1 + alpha) * Fn(s) - alpha * Fnd(s)
    N = 2 * (n + d) - 1
    CD = a * a * (A(N) ** 2 / (1 - a * a) + a * N * (1 - a * a).sqrt() / (1 - a * a) ** 2)
    z = CD / (8 * A(NG) ** 2)
    gq, kq = gap_scan(Fq, NG)
    B_ext = 1 + eta
    Bq = B_ext.max(gq / (1 - z)).upper()
    log("  [3] q degree %d, C_D <= %s, z <= %s ; gap grid max a|q| <= %s at s = %s"
        % (N, CD.upper().str(8), z.upper().str(4), gq.str(13), Fraction(kq, NG)))
    log("      M_upper/kappa = max{1+eta, g/(1-z)} <= %s" % Bq.str(13))

    # baseline
    Fb = make_F(m_u, a, beta)
    Nb = 2 * m_u - 1
    CDb = a * a * (A(Nb) ** 2 / (1 - a * a) + a * Nb * (1 - a * a).sqrt() / (1 - a * a) ** 2)
    zb = CDb / (8 * A(NG) ** 2)
    gb, kb = gap_scan(Fb, NG)
    rho_hi = B_ext.max(gb / (1 - zb)).upper()
    s_star, val = refine_max(Fb, kb, NG)
    rho_lo = abs(val).lower()
    chk = make_F_vform(m_u, a, beta)(A(s_star))
    log("  [4] baseline gap grid max <= %s at s = %s ; zb <= %s" % (gb.str(13), Fraction(kb, NG), zb.upper().str(4)))
    log("      rho in [%s, %s] ; lower end at s* = %s (v-form there %s)"
        % (rho_lo.str(13), rho_hi.str(13), s_star, chk.str(13)))

    # gain
    G_lo = (m_u * rho_lo / ((n + d) * Bq)).lower()
    G_hi_grid = (m_u * rho_hi / ((n + d) * gq)).upper()
    log("  [5] G_lower = m_u rho_lo / ((n+d) M_upper/kappa) >= %s" % G_lo.str(12))
    log("      for scale only, m_u rho_hi / ((n+d) grid max) = %s" % G_hi_grid.str(10))
    log("SUMMARY kappa %d eps %s : alpha %s d %d n %d (n+d %d) m_u %d ; feasible %s, n least %s, m_u ok %s ;"
        " M_upper/kappa <= %s ; rho in [%s, %s] ; G >= %s"
        % (KAPPA, EPS, alpha_s, d, n, n + d, m_u, feas_n, infeas_prev, ok_mu, Bq.str(10),
           rho_lo.str(10), rho_hi.str(10), G_lo.str(10)))
    log("elapsed %.1f s" % (time.time() - t0))
    log("RULE CERT K1E4 DONE")


if __name__ == "__main__":
    main()


==> anc/verification_set/certificates/dual_and_entire/construct_cert.py <==
"""Directed decimal interval certificates for explicit inversion polynomials.

All elementary operation intervals are rounded outward by one Decimal ulp.
Python Decimal's exp, ln and sqrt are correctly rounded. Enlarging by an ulp
encloses their exact values irrespective of the active rounding mode.
"""
from decimal import Decimal as D, getcontext, ROUND_CEILING
import json, sys, time

getcontext().prec=52

def lower(x):return x.next_minus()
def upper(x):return x.next_plus()

class I:
    __slots__=('lo','hi')
    def __init__(self,lo,hi=None):
        self.lo=D(lo);self.hi=D(lo if hi is None else hi)
    @staticmethod
    def cast(x):return x if isinstance(x,I) else I(x)
    def __add__(self,y):
        y=I.cast(y);return I(lower(self.lo+y.lo),upper(self.hi+y.hi))
    __radd__=__add__
    def __neg__(self):return I(-self.hi,-self.lo)
    def __sub__(self,y):return self+-I.cast(y)
    def __rsub__(self,y):return I.cast(y)+-self
    def __mul__(self,y):
        y=I.cast(y);v=[self.lo*y.lo,self.lo*y.hi,self.hi*y.lo,self.hi*y.hi]
        return I(lower(min(v)),upper(max(v)))
    __rmul__=__mul__
    def __truediv__(self,y):
        y=I.cast(y)
        assert not y.lo<=0<=y.hi,(y.lo,y.hi)
        return self*I(lower(1/y.hi),upper(1/y.lo))
    def __rtruediv__(self,y):return I.cast(y)/self
    def exp(self):return I(lower(self.lo.exp()),upper(self.hi.exp()))
    def ln(self):return I(lower(self.lo.ln()),upper(self.hi.ln()))
    def sqrt(self):
        assert self.lo>=0,(self.lo,self.hi)
        return I(lower(self.lo.sqrt()),upper(self.hi.sqrt()))
    def pow(self,n):return (self.ln()*n).exp()
    def maxabs(self):return max(abs(self.lo),abs(self.hi))
    def serial(self):return [str(self.lo),str(self.hi)]

def settings(kappa,alpha,d,eps='1e-10'):
    a=1/I(kappa);eta=I(eps)*a;beta=(1-a)/(1+a);logb=beta.ln();b2=beta*beta
    C=(1+alpha)+alpha*(logb*d).exp()
    nreal=((1+a)*C/eta).ln()/(-logb)
    nlo=int(nreal.lo.to_integral_value(rounding=ROUND_CEILING));nhi=int(nreal.hi.to_integral_value(rounding=ROUND_CEILING))
    assert nlo==nhi
    ureal=((1+a)/eta).ln()/(-logb)
    ulo=int(ureal.lo.to_integral_value(rounding=ROUND_CEILING));uhi=int(ureal.hi.to_integral_value(rounding=ROUND_CEILING))
    assert ulo==uhi
    n=nlo;N=n+d;un=ulo
    def B(m):return m*a+((1-a)*(1-a)-(1+a)*(1+a)*(2*m*logb).exp())/4
    def U(m):
        return max(B(m).sqrt().hi,(1+(1+a)*(m*logb).exp()).hi)
    def M2(m):
        deg=2*m-1
        return a*a*U(m)*(deg*deg/(1-a*a)+deg*a/((1-a*a)*(1-a*a).sqrt()))
    c2=(1+alpha)*M2(n)+alpha*M2(N)
    normerr=(1+a)*(n*logb).exp()*C/eta
    return {'a':a,'eta':eta,'beta':beta,'logb':logb,'n':n,'N':N,'u':un,'alpha':alpha,'c2':c2,'error_ratio':normerr}

def f_gap(s,st,m):
    # s is an exact rational in [0,1].
    if s.lo==s.hi==0:return I(0)
    a=st['a'];b=st['beta'];theta0=-st['logb']
    if s.lo==s.hi==1:theta=I(0)
    else:
        z=a*(1-s*s).sqrt()/(1-a*a).sqrt()
        theta=2*(z+(1+z*z).sqrt()).ln()
    # Exact gap residual with all exponentially large quantities scaled away.
    term1=((m*(theta-theta0)).exp())*(1-b*(-theta).exp())
    term2=((-m*(theta+theta0)).exp())*(1-b*(theta).exp())
    R=(term1+term2)/(1-b*b)
    return (1-R)/s

def certificate(kappa,alpha,d,grid=10000):
    st=settings(kappa,alpha,d)
    mm=st['N'];nn=st['n'];ma=D(0);iloc=0;maxwidth=D(0)
    for j in range(1,grid+1):
        s=I(j)/grid if j<grid else I(1)
        f=(1+alpha)*f_gap(s,st,nn)-alpha*f_gap(s,st,mm)
        ab=f.maxabs()
        if ab>ma:ma=ab;iloc=j
        maxwidth=max(maxwidth,f.hi-f.lo)
    gridinterp=st['c2']/(8*grid*grid)
    rho_upper_termwise=max((I(ma)+gridinterp).hi,(1+st['eta']).hi)
    a=st['a'];deg=2*mm-1
    cdeg=a*a*(deg*deg/(1-a*a)+deg*a/((1-a*a)*(1-a*a).sqrt()))
    bootfrac=cdeg/(8*grid*grid)
    rho_upper=(I(max(ma,(1+st['eta']).hi))/(1-bootfrac)).hi
    assert rho_upper<=rho_upper_termwise
    # A rigorous lower bound on the rescaling baseline by evaluating its gap.
    # s=0.269 and 0.260 are merely fixed rational witness points.
    s0=I(269)/1000 if kappa==100000 else I(260)/1000
    rho0_lower=f_gap(s0,st,st['u']).lo
    gain_lower=(I(st['u'])*rho0_lower/(mm*I(rho_upper))).lo
    result={'kappa':kappa,'alpha':str(alpha),'d':d,'m_u':st['u'],'n':nn,'m_final':mm,'degree_final':2*mm-1,
            'error_ratio_to_epsilon':st['error_ratio'].serial(),'M2_bound':str(st['c2'].hi),'grid':grid,'max_grid_norm_upper':str(ma),
            'max_grid_index':iloc,'max_interval_width':str(maxwidth),'interpolation_allowance':str(gridinterp.hi),
            'rho_upper_termwise':str(rho_upper_termwise),'bootstrap_derivative_constant':str(cdeg.hi),'bootstrap_fraction':str(bootfrac.hi),
            'rho_upper':str(rho_upper),'baseline_witness_s':s0.serial(),'baseline_rho_lower':str(rho0_lower),
            'gain_lower':str(gain_lower),'cost_over_kappa_squared_upper':str((I(mm)*st['a']*rho_upper).hi)}
    return result

if __name__=='__main__':
    grid=int(sys.argv[1]) if len(sys.argv)>1 else 10000
    output=[]
    for k,alpha,d in [(100000,D('57.394'),76610),(1000000,D('60.764'),766040)]:
        start=time.time();res=certificate(k,alpha,d,grid);res['seconds']=time.time()-start;output.append(res)
        print(json.dumps(res,indent=2),flush=True)
    with open('construct_certificate.json','w') as fh:json.dump(output,fh,indent=2)


==> anc/verification_set/certificates/dual_and_entire/construct_window_certificate.py <==
"""Lower bound for EVERY feasible member Q_n W_l of the named window family."""
from construct_cert import I,D,settings,f_gap
from decimal import ROUND_FLOOR
import json

def window_lower(kappa,snumerator,sdenominator=1000):
    st=settings(kappa,D('57.394') if kappa==100000 else D('60.764'),76610 if kappa==100000 else 766040)
    a=st['a'];eta=st['eta'];theta0=-st['logb'];inv=1/eta
    lcrit=(inv+(inv*inv-1).sqrt()).ln()/theta0
    ilo=int(lcrit.lo.to_integral_value(rounding=ROUND_FLOOR))+1
    ihi=int(lcrit.hi.to_integral_value(rounding=ROUND_FLOOR))+1
    assert ilo==ihi
    ell=ilo;s=I(snumerator)/sdenominator
    z=a*(1-s*s).sqrt()/(1-a*a).sqrt()
    theta=2*(z+(1+z*z).sqrt()).ln()
    residual=(ell*(theta-theta0)).exp()*(1+(-2*ell*theta).exp())/(1+(-2*ell*theta0).exp())
    window=1-residual
    base=f_gap(s,st,st['u'])
    norm_lower=(base*window).lo
    cost_lower=(a*(st['u']+ell)*base*window).lo
    return {'kappa':kappa,'l_min':ell,'m_u':st['u'],'s':[snumerator,sdenominator],'norm_lower':str(norm_lower),
            'cost_over_kappa_squared_lower':str(cost_lower)}

if __name__=='__main__':
    results=[window_lower(100000,360),window_lower(1000000,349)]
    print(json.dumps(results,indent=2))
    with open('construct_window_certificate.json','w') as f:json.dump(results,f,indent=2)


==> anc/verification_set/certificates/dual_and_entire/dual_arb_verify.py <==
"""Rigorous Arb verification of the analytic finite cardinal-LP dual.

The .npz input only supplies nonnegative binary rational multipliers and rational
sample locations. The solver's matrix, objective, feasibility, and status are
not trusted. All analytic coefficients are rebuilt using rigorous Arb balls.
"""
import sys, json, math
from fractions import Fraction
import numpy as np
from flint import arb, fmpq, ctx

ctx.prec=256

def rational_float(x):
    p,q=float(x).as_integer_ratio()
    return arb(fmpq(p,q))

def rational_str(x):
    f=Fraction(str(x));return arb(fmpq(f.numerator,f.denominator))

def verify(path,output=None):
    data=np.load(path)
    eta_text=str(data['eta']);ratio_text=str(data['ratio']);N=int(data['N'])
    eta=rational_str(eta_text);ratio=rational_str(ratio_text)
    assert eta>0 and eta<1 and ratio>=1 and N>=1
    sigma_text=str(data['sigma_exact']) if 'sigma_exact' in data else None
    if sigma_text is None:
        sigma=-eta.log()*ratio
    else:
        sigma=rational_str(sigma_text)
        ratio=sigma/(-eta.log())
        assert ratio>=1
    assert sigma>0
    pi=arb.pi();em=(-sigma).exp();r0=em/eta
    ss=[arb(1)];w=[1/(sigma+1)]
    sigma_float=float(sigma_text) if sigma_text is not None else -math.log(float(eta_text))*float(ratio_text)
    for n in range(1,N+2):
        # Newton is only a midpoint generator. The residual bound below certifies.
        t=arb((n-.5)*math.pi/sigma_float)
        for _ in range(8):
            t=(t-(sigma*t+t.atan()-n*pi)/(sigma+1/(1+t*t))).mid()
        residual=sigma*t+t.atan()-n*pi
        radius=(residual.abs_upper()/sigma.lower()).upper()
        t=t+arb(0,radius)
        assert t>0
        sn=(1+t*t).sqrt()
        ss.append(sn)
        w.append(2/(sigma*sn*sn+1))
    next_node=ss[-1];ss=ss[:-1];w=w[:-1]
    W=1-sum(w,arb(0)); assert W>0
    ng=len(data['xgap']);ne=len(data['xe'])
    assert np.all(np.isfinite(data['xgap'])) and np.all(np.isfinite(data['xe']))
    assert np.all(data['xgap']>0) and np.all(data['xgap']<1)
    assert np.all(data['xe']>=1)
    lam=data['lam'];assert len(lam)==2*ng+2*ne+2
    assert np.all(np.isfinite(lam)) and np.all(lam>=0)
    # Input sample positions are exact binary rationals, not inferred decimals.
    max_sample=max(float(np.max(data['xgap'])),float(np.max(data['xe'])))
    assert rational_float(max_sample) < next_node
    acc=[arb(0) for _ in ss]
    constant=arb(0);normalizer=arb(0);nonzero=0
    cache={}
    for idx,lf in enumerate(lam):
        if lf==0:continue
        nonzero+=1;l=rational_float(lf)
        if idx<2*ng:
            sign=1 if idx<ng else -1
            j=idx%ng;key=('g',j)
            if key not in cache:
                x=rational_float(data['xgap'][j]);ww=(1-x*x).sqrt()
                cs=(sigma*ww).cosh();D=-ww*ww*cs-ww*(sigma*ww).sinh()
                C=[x*D*wi/(x*x-si*si) for si,wi in zip(ss,w)]
                B=abs(x*cs-sum(C,arb(0)))
                A=(1+em*D)/x
                cache[key]=(C,B,A)
            C,B,A=cache[key]
            coeff=[eta*ci*sign for ci in C]
            d=eta*B-sign*A
            normalizer+=l
        elif idx<2*ng+2*ne:
            ii=idx-2*ng;sign=1 if ii<ne else -1;j=ii%ne;key=('e',j)
            if key not in cache:
                x=rational_float(data['xe'][j])
                if float(data['xe'][j])==1.:
                    C=[arb(0) for _ in ss];C[0]=arb(1);B=arb(0);A=arb(0)
                else:
                    v=(x*x-1).sqrt();cs=(sigma*v).cos()
                    D=v*v*cs+v*(sigma*v).sin()
                    C=[x*D*wi/(x*x-si*si) for si,wi in zip(ss,w)]
                    B=abs(x*cs-sum(C,arb(0)))
                    A=r0*D/x
                cache[key]=(C,B,A)
            C,B,A=cache[key]
            coeff=[ci*sign for ci in C]
            d=1+B-sign*A
        else:
            sign=1 if idx==2*ng+2*ne else -1
            coeff=[wi*sign for wi in w];d=W-sign*r0
        constant+=l*d
        for n,a in enumerate(coeff):acc[n]+=l*a
    assert normalizer>0
    cert=(-constant-sum((abs(a) for a in acc),arb(0)))/normalizer
    # Exhibit a finite decimal rational below the entire interval.
    rough=float(cert.mid())
    decimal_lower=math.floor(rough*1e10)/1e10
    for _ in range(10):
        lower_text=f'{decimal_lower:.10f}'
        if cert-rational_str(lower_text)>0:break
        decimal_lower-=1e-10
    else:raise RuntimeError('Could not isolate certified decimal lower bound')
    cost=cert*ratio
    result={'eta_exact':eta_text,
            'ratio_exact':ratio_text if sigma_text is None else sigma_text+'/log(1/eta)',
            'ratio_interval':ratio.str(30),'sigma_exact':sigma_text,'N':N,
            'gap_samples':ng,'exterior_samples':ne,'positive_dual_multipliers':nonzero,
            'arb_precision_bits':ctx.prec,'sigma_interval':sigma.str(30),
            'Phi_lower_interval':cert.str(30),'Phi_certified_decimal_lower':lower_text,
            'cost_lower_interval':cost.str(30),'status':'rigorous Arb lower certificate at the stated exact ratio; global ratio minimum not certified'}
    print(json.dumps(result,indent=2),flush=True)
    if output:
        with open(output,'w') as f:json.dump(result,f,indent=2)
    return result

if __name__=='__main__':verify(sys.argv[1],sys.argv[2] if len(sys.argv)>2 else None)


==> anc/verification_set/certificates/dual_and_entire/dual_global_arb.py <==
"""Certified global gain ceilings from an analytic cardinal lower bound.

The numerical optimizer only chooses one gap point at each ratio endpoint.
Every such point is then treated as an exact binary rational and checked by Arb.
Ratio monotonicity covers each complete cell. The range r>=3 is covered analytically.
"""
import json, math
from fractions import Fraction
import numpy as np
from scipy.optimize import minimize_scalar
from flint import arb, fmpq, ctx
ctx.prec=192

def arat(x):
 f=Fraction(str(x));return arb(fmpq(f.numerator,f.denominator))
def afloat(x):
 return arb(fmpq(*float(x).as_integer_ratio()))
def gap_float(sigma,eta,s):
 w=math.sqrt(max(0,1-s*s));c=math.cosh(sigma*w);h=math.sinh(sigma*w)
 return (1-math.exp(-sigma)*(w*w*c+w*h))/s-eta*s*c

def scalar_lower(sigma,eta):
 res=minimize_scalar(lambda x:-gap_float(sigma,eta,x),bounds=(1e-7,1-1e-12),
                     method='bounded',options={'xatol':1e-13})
 return float(res.x)

def run(eta_text,mesh=1000,rho_grid=16384,gap_points=None):
 eta=arat(eta_text);L=-eta.log();ef=float(eta_text);lf=-math.log(ef)
 assert eta>0 and eta<1 and L>=8
 assert mesh>=1 and rho_grid>=1 and 1-L*L/(8*rho_grid*rho_grid)>0
 if gap_points is not None:
  assert len(gap_points)==2*mesh and np.all(np.isfinite(gap_points))
 costs=[3*(1-eta)];witness=[]
 for i in range(1,2*mesh+1):
  r=arb(fmpq(mesh+i,mesh));prev=arb(fmpq(mesh+i-1,mesh));sigma=L*r
  xf=scalar_lower(lf*(1+i/mesh),ef) if gap_points is None else float(gap_points[i-1])
  x=afloat(xf)
  assert x>0 and x<1
  w=(1-x*x).sqrt()
  cs=(sigma*w).cosh();sh=(sigma*w).sinh()
  A=(1-(-sigma).exp()*(w*w*cs+w*sh))/x
  point=A-eta*x*cs
  if point<1-eta:point=1-eta
  costs.append(prev*point)
  witness.append(xf)
 j=min(range(len(costs)),key=lambda k:float(costs[k].mid()))
 lower_dec=math.floor(float(costs[j].mid())*1e10)/1e10
 while True:
  ctext=f'{lower_dec:.10f}';cb=arat(ctext)
  if all(c>cb for c in costs):break
  lower_dec-=1e-10
 assert cb>0
 # Boundary norm and global derivative bootstrap.
 vals=[]
 for i in range(1,rho_grid+1):
  x=arb(fmpq(i,rho_grid));w=(1-x*x).sqrt()
  vals.append((1-eta*((L*w).cosh()+w*(L*w).sinh()))/x)
 k=max(range(len(vals)),key=lambda k:float(vals[k].mid()))
 sv=float(vals[k].mid());supper=math.ceil(sv*1e10)/1e10
 while True:
  st=f'{supper:.10f}';sb=arat(st)
  if all(sb>v for v in vals):break
  supper+=1e-10
 slow=math.floor(sv*1e10)/1e10
 while not vals[k]>arat(f'{slow:.10f}'):slow-=1e-10
 normupper=sb/(1-L*L/(8*rho_grid*rho_grid))
 gainupper=normupper/cb
 gu=math.ceil(float(gainupper.mid())*1e8)/1e8
 while not arat(f'{gu:.8f}')>gainupper:gu+=1e-8
 out={'eta_exact':eta_text,'ratio_mesh_denominator':mesh,'ratio_range':[1,3],
      'tail_cost_lower':'3*(1-eta)','cost_certified_lower':ctext,
      'minimum_cell_right_ratio':1+j/mesh if j else 'tail',
      'rho_grid_denominator':rho_grid,'rho_certified_lower':f'{slow:.10f}',
      'rho_upper_interval':normupper.str(30),
      'G_certified_upper':f'{gu:.8f}','G_upper_interval':gainupper.str(30),
      'arb_precision_bits':ctx.prec,
      'status':'global certificate for every r>=1; ratio points use monotonicity; no global optimizer is trusted'}
 np.savez('dual_global_witness_'+eta_text+'.npz',eta=np.array(eta_text),
          ratio_mesh=np.array(mesh),gap_points=np.array(witness),rho_grid=np.array(rho_grid))
 with open('dual_global_cert_'+eta_text+'.json','w') as f:json.dump(out,f,indent=2)
 print(json.dumps(out,indent=2),flush=True)
 return out
if __name__=='__main__':
 import sys
 if len(sys.argv)>1:
  if sys.argv[1].endswith('.npz'):
   source=np.load(sys.argv[1])
   run(str(source['eta']),int(source['ratio_mesh']),int(source['rho_grid']),source['gap_points'])
  else:run(sys.argv[1])
 else:
  out=[run(e) for e in ['1e-8','1e-9','1e-10','1e-15','1e-16']]
  with open('dual_global_cert_table.json','w') as f:json.dump(out,f,indent=2)


==> anc/verification_set/certificates/dual_and_entire/ginf_upper/assemble.py <==
"""Rigorous assembly of the global ceiling on G_inf(eta) from certs.jsonl, 2026-11-01.

D(eta) = inf_{r>=1} r Phi(rL/2, eta), and Phi is nonincreasing in r (S3.6). For a partition
1 = p_0 < p_1 < ... < p_K = 3 and certified lower bounds phi_k <= Phi(p_k L/2, eta),
    D(eta) >= min( 3(1-eta), min_k p_{k-1} * phi*_k ),  phi*_k = max_{j>=k} phi_j,
the maximum being valid because Phi(p_k) >= Phi(p_j) for j >= k. Each phi_k is the larger of the
fixed-ratio LP certificate at p_k (certs.jsonl, Arb-verified decimal) and the one-point bound (S3.40)
evaluated here in Arb. The partition is the union of the LP points and the mesh 1 + i/1000.
The numerator rho_inf(L) upper bound is recomputed exactly as in the released dual_global_arb.py.

Positive control: with the LP certificates switched off, the assembly must reproduce the released
D(eta) lower bounds of dual_global_cert_table.json to the printed digits.
Usage: python assemble.py [control]
"""
import json, math, os, sys
from fractions import Fraction
from scipy.optimize import minimize_scalar
from flint import arb, fmpq, ctx

ctx.prec = 192
HERE = os.path.dirname(os.path.abspath(__file__))
REL = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
ETAS = ["1e-8", "1e-9", "1e-10", "1e-15", "1e-16"]


def q(fr):
    fr = Fraction(fr)
    return arb(fmpq(fr.numerator, fr.denominator))


def one_point(eta_t, r):
    """Arb lower bound (S3.40) on Phi(rL/2, eta) at exact ratio r, at a numerically chosen gap point."""
    ef = float(eta_t); sf = -math.log(ef) * float(r)

    def val(s):
        w = math.sqrt(max(0.0, 1 - s * s)); c = math.cosh(sf * w); h = math.sinh(sf * w)
        return (1 - math.exp(-sf) * (w * w * c + w * h)) / s - ef * s * c
    xf = float(minimize_scalar(lambda x: -val(x), bounds=(1e-7, 1 - 1e-12), method="bounded",
                               options={"xatol": 1e-13}).x)
    eta = q(Fraction(eta_t)); sigma = -eta.log() * q(r)
    x = arb(fmpq(*xf.as_integer_ratio()))
    assert x > 0 and x < 1
    w = (1 - x * x).sqrt(); cs = (sigma * w).cosh(); sh = (sigma * w).sinh()
    point = (1 - (-sigma).exp() * (w * w * cs + w * sh)) / x - eta * x * cs
    floor = 1 - eta
    return point if point > floor else floor


def rho_upper(eta_t, rho_grid=16384):
    eta = q(Fraction(eta_t)); L = -eta.log()
    vals = []
    for i in range(1, rho_grid + 1):
        x = arb(fmpq(i, rho_grid)); w = (1 - x * x).sqrt()
        vals.append((1 - eta * ((L * w).cosh() + w * (L * w).sinh())) / x)
    k = max(range(len(vals)), key=lambda k: float(vals[k].mid()))
    sup = math.ceil(float(vals[k].mid()) * 1e10) / 1e10
    while not all(q(Fraction(f"{sup:.10f}")) > v for v in vals):
        sup += 1e-10
    return q(Fraction(f"{sup:.10f}")) / (1 - L * L / (8 * rho_grid * rho_grid))


def lp_certs():
    out = {}
    p = os.path.join(HERE, "certs.jsonl")
    for line in open(p, encoding="utf-8"):
        if line.strip():
            d = json.loads(line)
            if d.get("ok"):
                out[(d["eta"], Fraction(d["ratio"]))] = Fraction(d["Phi_lower_decimal"])
    return out


def assemble(eta_t, use_lp=True):
    certs = lp_certs() if use_lp else {}
    lp = {r: v for (e, r), v in certs.items() if e == eta_t}
    pts = sorted(set(lp) | {Fraction(1000 + i, 1000) for i in range(1, 2001)})
    assert pts[0] > 1 and pts[-1] == 3
    phi = {}
    for r in pts:
        b = one_point(eta_t, r)
        if r in lp:
            c = q(lp[r])
            b = c if c > b else b
        phi[r] = b
    # right-to-left monotone envelope
    env, run = {}, None
    for r in reversed(pts):
        run = phi[r] if run is None or phi[r] > run else run
        env[r] = run
    eta = q(Fraction(eta_t))
    bounds = [(3 * (1 - eta), "tail r>=3")]
    prev = Fraction(1)
    for r in pts:
        bounds.append((q(prev) * env[r], f"[{float(prev):.5f},{float(r):.5f}]"))
        prev = r
    jmin = min(range(len(bounds)), key=lambda k: float(bounds[k][0].mid()))
    dl = math.floor(float(bounds[jmin][0].mid()) * 1e10) / 1e10
    while not all(b > q(Fraction(f"{dl:.10f}")) for b, _ in bounds):
        dl -= 1e-10
    dlow = q(Fraction(f"{dl:.10f}"))
    rup = rho_upper(eta_t)
    g = rup / dlow
    gu = math.ceil(float(g.mid()) * 1e8) / 1e8
    while not q(Fraction(f"{gu:.8f}")) > g:
        gu += 1e-8
    return {"eta": eta_t, "lp_certificates_used": len(lp), "cells": len(bounds) - 1,
            "D_certified_lower": f"{dl:.10f}", "binding_cell": bounds[jmin][1],
            "rho_upper_interval": rup.str(20), "G_certified_upper": f"{gu:.8f}",
            "max_saving_pct_upper": f"{100 * (1 - 1 / gu):.4f}"}


if __name__ == "__main__":
    control = len(sys.argv) > 1 and sys.argv[1] == "control"
    rel = {d["eta_exact"]: d for d in json.load(open(os.path.join(REL, "dual_global_cert_table.json")))}
    rows = []
    for e in ETAS:
        r = assemble(e, use_lp=not control)
        r["released_D_lower"] = rel[e]["cost_certified_lower"]
        r["released_G_upper"] = rel[e]["G_certified_upper"]
        rows.append(r)
        print(json.dumps(r), flush=True)
    name = "control_one_point_only.json" if control else "ceiling_assembled.json"
    json.dump(rows, open(os.path.join(HERE, name), "w"), indent=1)


==> anc/verification_set/certificates/dual_and_entire/ginf_upper/certs.jsonl <==
{"eta": "1e-8", "ratio": "1.02", "ok": true, "Phi_lower_decimal": "1.9971529666"}
{"eta": "1e-8", "ratio": "1.01", "ok": true, "Phi_lower_decimal": "1.9974760364"}
{"eta": "1e-8", "ratio": "1.05", "ok": true, "Phi_lower_decimal": "1.9914262399"}
{"eta": "1e-8", "ratio": "1.10", "ok": true, "Phi_lower_decimal": "1.9455631829"}
{"eta": "1e-8", "ratio": "1.03", "ok": true, "Phi_lower_decimal": "1.9962279271"}
{"eta": "1e-8", "ratio": "1.04", "ok": true, "Phi_lower_decimal": "1.9944334494"}
{"eta": "1e-8", "ratio": "1.11", "ok": true, "Phi_lower_decimal": "1.9274682261"}
{"eta": "1e-8", "ratio": "1.06", "ok": true, "Phi_lower_decimal": "1.9868833525"}
{"eta": "1e-8", "ratio": "1.08", "ok": true, "Phi_lower_decimal": "1.9716377935"}
{"eta": "1e-8", "ratio": "1.07", "ok": true, "Phi_lower_decimal": "1.9804067508"}
{"eta": "1e-8", "ratio": "1.09", "ok": true, "Phi_lower_decimal": "1.9601590462"}
{"eta": "1e-8", "ratio": "1.13", "ok": true, "Phi_lower_decimal": "1.8797048797"}
{"eta": "1e-8", "ratio": "1.14", "ok": true, "Phi_lower_decimal": "1.8498661963"}
{"eta": "1e-8", "ratio": "1.12", "ok": true, "Phi_lower_decimal": "1.9055801622"}
{"eta": "1e-8", "ratio": "1.16", "ok": true, "Phi_lower_decimal": "1.7803015785"}
{"eta": "1e-8", "ratio": "1.15", "ok": true, "Phi_lower_decimal": "1.8164587069"}
{"eta": "1e-8", "ratio": "1.19", "ok": true, "Phi_lower_decimal": "1.6665918366"}
{"eta": "1e-8", "ratio": "1.18", "ok": true, "Phi_lower_decimal": "1.7041813235"}
{"eta": "1e-8", "ratio": "1.31", "ok": true, "Phi_lower_decimal": "1.4759945578"}
{"eta": "1e-8", "ratio": "1.17", "ok": true, "Phi_lower_decimal": "1.7424716007"}
{"eta": "1e-8", "ratio": "1.20", "ok": true, "Phi_lower_decimal": "1.6305900226"}
{"eta": "1e-8", "ratio": "1.21", "ok": true, "Phi_lower_decimal": "1.5967326941"}
{"eta": "1e-8", "ratio": "1.23", "ok": true, "Phi_lower_decimal": "1.5362736459"}
{"eta": "1e-8", "ratio": "1.44", "ok": true, "Phi_lower_decimal": "1.3734195387"}
{"eta": "1e-8", "ratio": "1.22", "ok": true, "Phi_lower_decimal": "1.5652785493"}
{"eta": "1e-8", "ratio": "1.25", "ok": true, "Phi_lower_decimal": "1.4851785858"}
{"eta": "1e-8", "ratio": "1.26", "ok": true, "Phi_lower_decimal": "1.4800769329"}
{"eta": "1e-8", "ratio": "1.24", "ok": true, "Phi_lower_decimal": "1.5096268134"}
{"eta": "1e-8", "ratio": "1.28", "ok": true, "Phi_lower_decimal": "1.4796367529"}
{"eta": "1e-8", "ratio": "1.27", "ok": true, "Phi_lower_decimal": "1.4799680651"}
{"eta": "1e-8", "ratio": "1.29", "ok": true, "Phi_lower_decimal": "1.4789421711"}
{"eta": "1e-8", "ratio": "1.33", "ok": true, "Phi_lower_decimal": "1.4701502773"}
{"eta": "1e-8", "ratio": "1.30", "ok": true, "Phi_lower_decimal": "1.4777700076"}
{"eta": "1e-8", "ratio": "1.48", "ok": true, "Phi_lower_decimal": "1.3306583595"}
{"eta": "1e-8", "ratio": "1.36", "ok": true, "Phi_lower_decimal": "1.4541809187"}
{"eta": "1e-8", "ratio": "1.55", "ok": true, "Phi_lower_decimal": "1.3219499479"}
{"eta": "1e-8", "ratio": "1.32", "ok": true, "Phi_lower_decimal": "1.4734963199"}
{"eta": "1e-8", "ratio": "1.35", "ok": true, "Phi_lower_decimal": "1.4605575373"}
{"eta": "1e-8", "ratio": "1.34", "ok": true, "Phi_lower_decimal": "1.4658520830"}
{"eta": "1e-8", "ratio": "1.38", "ok": true, "Phi_lower_decimal": "1.4382474384"}
{"eta": "1e-8", "ratio": "1.40", "ok": true, "Phi_lower_decimal": "1.4185570082"}
{"eta": "1e-8", "ratio": "1.37", "ok": true, "Phi_lower_decimal": "1.4467306312"}
{"eta": "1e-8", "ratio": "1.41", "ok": true, "Phi_lower_decimal": "1.4076807888"}
{"eta": "1e-8", "ratio": "1.39", "ok": true, "Phi_lower_decimal": "1.4288098461"}
{"eta": "1e-8", "ratio": "1.43", "ok": true, "Phi_lower_decimal": "1.3848904828"}
{"eta": "1e-8", "ratio": "1.45", "ok": true, "Phi_lower_decimal": "1.3621542102"}
{"eta": "1e-8", "ratio": "1.46", "ok": true, "Phi_lower_decimal": "1.3512312417"}
{"eta": "1e-8", "ratio": "1.49", "ok": true, "Phi_lower_decimal": "1.3253193662"}
{"eta": "1e-8", "ratio": "1.47", "ok": true, "Phi_lower_decimal": "1.3407222637"}
{"eta": "1e-8", "ratio": "1.42", "ok": true, "Phi_lower_decimal": "1.3963849695"}
{"eta": "1e-8", "ratio": "1.51", "ok": true, "Phi_lower_decimal": "1.3251286971"}
{"eta": "1e-8", "ratio": "1.56", "ok": true, "Phi_lower_decimal": "1.3201742594"}
{"eta": "1e-8", "ratio": "1.50", "ok": true, "Phi_lower_decimal": "1.3252785189"}
{"eta": "1e-8", "ratio": "1.52", "ok": true, "Phi_lower_decimal": "1.3247910518"}
{"eta": "1e-8", "ratio": "1.53", "ok": true, "Phi_lower_decimal": "1.3241976685"}
{"eta": "1e-8", "ratio": "1.57", "ok": true, "Phi_lower_decimal": "1.3179065610"}
{"eta": "1e-8", "ratio": "1.54", "ok": true, "Phi_lower_decimal": "1.3232767355"}
{"eta": "1e-8", "ratio": "1.60", "ok": true, "Phi_lower_decimal": "1.3078415264"}
{"eta": "1e-8", "ratio": "1.61", "ok": true, "Phi_lower_decimal": "1.3034157082"}
{"eta": "1e-8", "ratio": "1.63", "ok": true, "Phi_lower_decimal": "1.2932047310"}
{"eta": "1e-8", "ratio": "1.58", "ok": true, "Phi_lower_decimal": "1.3150958446"}
{"eta": "1e-8", "ratio": "1.66", "ok": true, "Phi_lower_decimal": "1.2756829342"}
{"eta": "1e-8", "ratio": "1.65", "ok": true, "Phi_lower_decimal": "1.2816955984"}
{"eta": "1e-8", "ratio": "1.59", "ok": true, "Phi_lower_decimal": "1.3117423958"}
{"eta": "1e-8", "ratio": "1.67", "ok": true, "Phi_lower_decimal": "1.2696318471"}
{"eta": "1e-8", "ratio": "1.62", "ok": true, "Phi_lower_decimal": "1.2985148734"}
{"eta": "1e-8", "ratio": "1.70", "ok": true, "Phi_lower_decimal": "1.2520271341"}
{"eta": "1e-8", "ratio": "1.64", "ok": true, "Phi_lower_decimal": "1.2875692105"}
{"eta": "1e-8", "ratio": "1.68", "ok": true, "Phi_lower_decimal": "1.2636273917"}
{"eta": "1e-8", "ratio": "1.69", "ok": true, "Phi_lower_decimal": "1.2577469841"}
{"eta": "1e-8", "ratio": "1.73", "ok": true, "Phi_lower_decimal": "1.2484207016"}
{"eta": "1e-8", "ratio": "1.71", "ok": true, "Phi_lower_decimal": "1.2485856450"}
{"eta": "1e-8", "ratio": "1.72", "ok": true, "Phi_lower_decimal": "1.2485383185"}
{"eta": "1e-8", "ratio": "1.82", "ok": true, "Phi_lower_decimal": "1.2368401267"}
{"eta": "1e-8", "ratio": "1.86", "ok": true, "Phi_lower_decimal": "1.2238406717"}
{"eta": "1e-8", "ratio": "1.85", "ok": true, "Phi_lower_decimal": "1.2274285255"}
{"eta": "1e-8", "ratio": "1.83", "ok": true, "Phi_lower_decimal": "1.2339740925"}
{"eta": "1e-8", "ratio": "1.78", "ok": true, "Phi_lower_decimal": "1.2449916761"}
{"eta": "1e-8", "ratio": "1.87", "ok": true, "Phi_lower_decimal": "1.2201137395"}
{"eta": "1e-8", "ratio": "1.80", "ok": true, "Phi_lower_decimal": "1.2415963034"}
{"eta": "1e-8", "ratio": "1.88", "ok": true, "Phi_lower_decimal": "1.2163009383"}
{"eta": "1e-8", "ratio": "1.76", "ok": true, "Phi_lower_decimal": "1.2471036651"}
{"eta": "1e-8", "ratio": "1.81", "ok": true, "Phi_lower_decimal": "1.2393862340"}
{"eta": "1e-8", "ratio": "1.90", "ok": true, "Phi_lower_decimal": "1.2086220881"}
{"eta": "1e-8", "ratio": "1.84", "ok": true, "Phi_lower_decimal": "1.2308225717"}
{"eta": "1e-8", "ratio": "1.92", "ok": true, "Phi_lower_decimal": "1.2011609107"}
{"eta": "1e-8", "ratio": "1.89", "ok": true, "Phi_lower_decimal": "1.2124538231"}
{"eta": "1e-8", "ratio": "1.75", "ok": true, "Phi_lower_decimal": "1.2477491642"}
{"eta": "1e-8", "ratio": "1.91", "ok": true, "Phi_lower_decimal": "1.2048490167"}
{"eta": "1e-8", "ratio": "1.79", "ok": true, "Phi_lower_decimal": "1.2434661729"}
{"eta": "1e-8", "ratio": "1.77", "ok": true, "Phi_lower_decimal": "1.2461918414"}
{"eta": "1e-8", "ratio": "1.74", "ok": true, "Phi_lower_decimal": "1.2481745674"}
{"eta": "1e-8", "ratio": "2.05", "ok": true, "Phi_lower_decimal": "1.1826586103"}
{"eta": "1e-15", "ratio": "1.05", "ok": true, "Phi_lower_decimal": "2.6615323662"}
{"eta": "1e-15", "ratio": "1.19", "ok": true, "Phi_lower_decimal": "1.8913105498"}
{"eta": "1e-15", "ratio": "1.26", "ok": true, "Phi_lower_decimal": "1.7327318593"}
{"eta": "1e-16", "ratio": "1.05", "ok": true, "Phi_lower_decimal": "2.7401665531"}
{"eta": "1e-16", "ratio": "1.10", "ok": true, "Phi_lower_decimal": "2.3774150570"}
{"eta": "1e-16", "ratio": "1.11", "ok": true, "Phi_lower_decimal": "2.2595581840"}
{"eta": "1e-15", "ratio": "1.33", "ok": true, "Phi_lower_decimal": "1.6382938233"}
{"eta": "1e-16", "ratio": "1.31", "ok": true, "Phi_lower_decimal": "1.6799511082"}
{"eta": "1e-16", "ratio": "1.35", "ok": true, "Phi_lower_decimal": "1.6359582920"}
{"eta": "1e-15", "ratio": "1.51", "ok": true, "Phi_lower_decimal": "1.4595661269"}
{"eta": "1e-16", "ratio": "1.37", "ok": true, "Phi_lower_decimal": "1.5964938861"}
{"eta": "1e-8", "ratio": "2.46", "ok": true, "Phi_lower_decimal": "1.1108927660"}
{"eta": "1e-8", "ratio": "2.49", "ok": true, "Phi_lower_decimal": "1.1075636589"}
{"eta": "1e-16", "ratio": "1.55", "ok": true, "Phi_lower_decimal": "1.4063641992"}
{"eta": "1e-8", "ratio": "2.36", "ok": true, "Phi_lower_decimal": "1.1224544501"}
{"eta": "1e-16", "ratio": "1.49", "ok": true, "Phi_lower_decimal": "1.4801597981"}
{"eta": "1e-10", "ratio": "1.18", "ok": true, "Phi_lower_decimal": "1.7297767823"}
{"eta": "1e-10", "ratio": "1.16", "ok": true, "Phi_lower_decimal": "1.8301792125"}
{"eta": "1e-10", "ratio": "1.2", "ok": true, "Phi_lower_decimal": "1.6462353925"}
{"eta": "1e-10", "ratio": "1.24", "ok": true, "Phi_lower_decimal": "1.6104447627"}
{"eta": "1e-10", "ratio": "1.22", "ok": true, "Phi_lower_decimal": "1.6115375057"}
{"eta": "1e-10", "ratio": "1.26", "ok": true, "Phi_lower_decimal": "1.6063310733"}
{"eta": "1e-10", "ratio": "1.3", "ok": true, "Phi_lower_decimal": "1.5811995850"}
{"eta": "1e-10", "ratio": "1.28", "ok": true, "Phi_lower_decimal": "1.5971680779"}
{"eta": "1e-10", "ratio": "1.32", "ok": true, "Phi_lower_decimal": "1.5575630095"}
{"eta": "1e-10", "ratio": "1.21", "ok": true, "Phi_lower_decimal": "1.6115877242"}
{"eta": "1e-10", "ratio": "1.36", "ok": true, "Phi_lower_decimal": "1.4933038607"}
{"eta": "1e-10", "ratio": "1.37", "ok": true, "Phi_lower_decimal": "1.4761945904"}
{"eta": "1e-10", "ratio": "1.17", "ok": true, "Phi_lower_decimal": "1.7780252374"}
{"eta": "1e-10", "ratio": "1.19", "ok": true, "Phi_lower_decimal": "1.6858691918"}
{"eta": "1e-10", "ratio": "1.23", "ok": true, "Phi_lower_decimal": "1.6112406399"}
{"eta": "1e-10", "ratio": "1.45", "ok": true, "Phi_lower_decimal": "1.4217476372"}
{"eta": "1e-10", "ratio": "1.43", "ok": true, "Phi_lower_decimal": "1.4239439313"}
{"eta": "1e-10", "ratio": "1.42", "ok": true, "Phi_lower_decimal": "1.4243356599"}
{"eta": "1e-10", "ratio": "1.25", "ok": true, "Phi_lower_decimal": "1.6088891218"}
{"eta": "1e-10", "ratio": "1.5", "ok": true, "Phi_lower_decimal": "1.4021438395"}
{"eta": "1e-10", "ratio": "1.34", "ok": true, "Phi_lower_decimal": "1.5272622241"}
{"eta": "1e-10", "ratio": "1.4", "ok": true, "Phi_lower_decimal": "1.4285242681"}
{"eta": "1e-10", "ratio": "1.38", "ok": true, "Phi_lower_decimal": "1.4595601566"}
{"eta": "1e-10", "ratio": "1.53", "ok": true, "Phi_lower_decimal": "1.3791947684"}
{"eta": "1e-10", "ratio": "1.55", "ok": true, "Phi_lower_decimal": "1.3611213362"}
{"eta": "1e-10", "ratio": "1.31", "ok": true, "Phi_lower_decimal": "1.5703202541"}
{"eta": "1e-10", "ratio": "1.35", "ok": true, "Phi_lower_decimal": "1.5104945054"}
{"eta": "1e-10", "ratio": "1.44", "ok": true, "Phi_lower_decimal": "1.4231346054"}
{"eta": "1e-10", "ratio": "1.27", "ok": true, "Phi_lower_decimal": "1.6025027745"}
{"eta": "1e-10", "ratio": "1.33", "ok": true, "Phi_lower_decimal": "1.5431008453"}
{"eta": "1e-10", "ratio": "1.41", "ok": true, "Phi_lower_decimal": "1.4244587235"}
{"eta": "1e-10", "ratio": "1.58", "ok": true, "Phi_lower_decimal": "1.3340368623"}
{"eta": "1e-10", "ratio": "1.39", "ok": true, "Phi_lower_decimal": "1.4436385585"}
{"eta": "1e-10", "ratio": "1.51", "ok": true, "Phi_lower_decimal": "1.3952999323"}
{"eta": "1e-10", "ratio": "1.46", "ok": true, "Phi_lower_decimal": "1.4196607335"}
{"eta": "1e-10", "ratio": "1.29", "ok": true, "Phi_lower_decimal": "1.5901120167"}
{"eta": "1e-10", "ratio": "1.48", "ok": true, "Phi_lower_decimal": "1.4128741619"}
{"eta": "1e-10", "ratio": "1.47", "ok": true, "Phi_lower_decimal": "1.4167327183"}
{"eta": "1e-10", "ratio": "1.52", "ok": true, "Phi_lower_decimal": "1.3875993388"}
{"eta": "1e-10", "ratio": "1.49", "ok": true, "Phi_lower_decimal": "1.4080125723"}
{"eta": "1e-10", "ratio": "1.54", "ok": true, "Phi_lower_decimal": "1.3702935225"}
{"eta": "1e-10", "ratio": "1.56", "ok": true, "Phi_lower_decimal": "1.3518987976"}
{"eta": "1e-10", "ratio": "1.57", "ok": true, "Phi_lower_decimal": "1.3428275944"}
{"eta": "1e-10", "ratio": "1.59", "ok": true, "Phi_lower_decimal": "1.3297169051"}
{"eta": "1e-10", "ratio": "1.62", "ok": true, "Phi_lower_decimal": "1.3286772112"}
{"eta": "1e-10", "ratio": "1.63", "ok": true, "Phi_lower_decimal": "1.3276921344"}
{"eta": "1e-10", "ratio": "1.6", "ok": true, "Phi_lower_decimal": "1.3295849224"}
{"eta": "1e-10", "ratio": "1.71", "ok": true, "Phi_lower_decimal": "1.2996427486"}
{"eta": "1e-10", "ratio": "1.69", "ok": true, "Phi_lower_decimal": "1.3099977941"}
{"eta": "1e-15", "ratio": "1.22", "ok": true, "Phi_lower_decimal": "1.8518444250"}
{"eta": "1e-15", "ratio": "1.21", "ok": true, "Phi_lower_decimal": "1.8699245285"}
{"eta": "1e-10", "ratio": "1.65", "ok": true, "Phi_lower_decimal": "1.3242142880"}
{"eta": "1e-10", "ratio": "1.72", "ok": true, "Phi_lower_decimal": "1.2939671077"}
{"eta": "1e-10", "ratio": "1.67", "ok": true, "Phi_lower_decimal": "1.3183399955"}
{"eta": "1e-10", "ratio": "1.68", "ok": true, "Phi_lower_decimal": "1.3144632531"}
{"eta": "1e-10", "ratio": "1.7", "ok": true, "Phi_lower_decimal": "1.3050242640"}
{"eta": "1e-10", "ratio": "1.64", "ok": true, "Phi_lower_decimal": "1.3262272242"}
{"eta": "1e-10", "ratio": "1.66", "ok": true, "Phi_lower_decimal": "1.3215937919"}
{"eta": "1e-10", "ratio": "1.61", "ok": true, "Phi_lower_decimal": "1.3292728442"}
{"eta": "1e-15", "ratio": "1.27", "ok": true, "Phi_lower_decimal": "1.6987599268"}
{"eta": "1e-15", "ratio": "1.2", "ok": true, "Phi_lower_decimal": "1.8828171700"}
{"eta": "1e-15", "ratio": "1.28", "ok": true, "Phi_lower_decimal": "1.6666077821"}
{"eta": "1e-15", "ratio": "1.25", "ok": true, "Phi_lower_decimal": "1.7670498760"}
{"eta": "1e-15", "ratio": "1.29", "ok": true, "Phi_lower_decimal": "1.6454210678"}
{"eta": "1e-15", "ratio": "1.23", "ok": true, "Phi_lower_decimal": "1.8282598526"}
{"eta": "1e-15", "ratio": "1.24", "ok": true, "Phi_lower_decimal": "1.7995631517"}
{"eta": "1e-15", "ratio": "1.31", "ok": true, "Phi_lower_decimal": "1.6443287080"}
{"eta": "1e-15", "ratio": "1.37", "ok": true, "Phi_lower_decimal": "1.5965488985"}
{"eta": "1e-15", "ratio": "1.36", "ok": true, "Phi_lower_decimal": "1.6112543668"}
{"eta": "1e-15", "ratio": "1.32", "ok": true, "Phi_lower_decimal": "1.6422059262"}
{"eta": "1e-15", "ratio": "1.34", "ok": true, "Phi_lower_decimal": "1.6320787266"}
{"eta": "1e-15", "ratio": "1.38", "ok": true, "Phi_lower_decimal": "1.5795419662"}
{"eta": "1e-15", "ratio": "1.3", "ok": true, "Phi_lower_decimal": "1.6452198538"}
{"eta": "1e-15", "ratio": "1.39", "ok": true, "Phi_lower_decimal": "1.5610646928"}
{"eta": "1e-15", "ratio": "1.4", "ok": true, "Phi_lower_decimal": "1.5421134971"}
{"eta": "1e-15", "ratio": "1.35", "ok": true, "Phi_lower_decimal": "1.6231336675"}
{"eta": "1e-15", "ratio": "1.41", "ok": true, "Phi_lower_decimal": "1.5236005301"}
{"eta": "1e-15", "ratio": "1.57", "ok": true, "Phi_lower_decimal": "1.3915164499"}
{"eta": "1e-15", "ratio": "1.45", "ok": true, "Phi_lower_decimal": "1.5067997245"}
{"eta": "1e-15", "ratio": "1.53", "ok": true, "Phi_lower_decimal": "1.4361402794"}
{"eta": "1e-15", "ratio": "1.5", "ok": true, "Phi_lower_decimal": "1.4706634258"}
{"eta": "1e-15", "ratio": "1.44", "ok": true, "Phi_lower_decimal": "1.5094398726"}
{"eta": "1e-15", "ratio": "1.47", "ok": true, "Phi_lower_decimal": "1.4970818226"}
{"eta": "1e-15", "ratio": "1.49", "ok": true, "Phi_lower_decimal": "1.4808454069"}
{"eta": "1e-15", "ratio": "1.55", "ok": true, "Phi_lower_decimal": "1.4129841933"}
{"eta": "1e-15", "ratio": "1.54", "ok": true, "Phi_lower_decimal": "1.4244206394"}
{"eta": "1e-15", "ratio": "1.46", "ok": true, "Phi_lower_decimal": "1.5027520208"}
{"eta": "1e-15", "ratio": "1.56", "ok": true, "Phi_lower_decimal": "1.4020013446"}
{"eta": "1e-15", "ratio": "1.48", "ok": true, "Phi_lower_decimal": "1.4897441362"}
{"eta": "1e-15", "ratio": "1.58", "ok": true, "Phi_lower_decimal": "1.3815103280"}
{"eta": "1e-15", "ratio": "1.43", "ok": true, "Phi_lower_decimal": "1.5109900074"}
{"eta": "1e-15", "ratio": "1.42", "ok": true, "Phi_lower_decimal": "1.5118186754"}
{"eta": "1e-16", "ratio": "1.15", "ok": true, "Phi_lower_decimal": "1.9523147266"}
{"eta": "1e-15", "ratio": "1.71", "ok": true, "Phi_lower_decimal": "1.3053485309"}
{"eta": "1e-16", "ratio": "1.26", "ok": true, "Phi_lower_decimal": "1.7270295879"}
{"eta": "1e-16", "ratio": "1.23", "ok": true, "Phi_lower_decimal": "1.8394441545"}
{"eta": "1e-15", "ratio": "1.75", "ok": true, "Phi_lower_decimal": "1.2835956951"}
{"eta": "1e-16", "ratio": "1.25", "ok": true, "Phi_lower_decimal": "1.7642002287"}
{"eta": "1e-16", "ratio": "1.21", "ok": true, "Phi_lower_decimal": "1.8993650345"}
{"eta": "1e-15", "ratio": "1.74", "ok": true, "Phi_lower_decimal": "1.2888853186"}
{"eta": "1e-15", "ratio": "1.8", "ok": true, "Phi_lower_decimal": "1.2587832787"}
{"eta": "1e-16", "ratio": "1.28", "ok": true, "Phi_lower_decimal": "1.6858971782"}
{"eta": "1e-15", "ratio": "1.68", "ok": true, "Phi_lower_decimal": "1.3225588169"}
{"eta": "1e-15", "ratio": "1.77", "ok": true, "Phi_lower_decimal": "1.2733379595"}
{"eta": "1e-15", "ratio": "1.76", "ok": true, "Phi_lower_decimal": "1.2784147520"}
{"eta": "1e-15", "ratio": "1.72", "ok": true, "Phi_lower_decimal": "1.2997677328"}
{"eta": "1e-15", "ratio": "1.61", "ok": true, "Phi_lower_decimal": "1.3639511747"}
{"eta": "1e-15", "ratio": "1.64", "ok": true, "Phi_lower_decimal": "1.3462024110"}
{"eta": "1e-16", "ratio": "1.33", "ok": true, "Phi_lower_decimal": "1.6646375234"}
{"eta": "1e-15", "ratio": "1.62", "ok": true, "Phi_lower_decimal": "1.3580672961"}
{"eta": "1e-15", "ratio": "1.65", "ok": true, "Phi_lower_decimal": "1.3402555532"}
{"eta": "1e-16", "ratio": "1.38", "ok": true, "Phi_lower_decimal": "1.5753370102"}
{"eta": "1e-15", "ratio": "1.81", "ok": true, "Phi_lower_decimal": "1.2541559649"}
{"eta": "1e-15", "ratio": "1.78", "ok": true, "Phi_lower_decimal": "1.2683750478"}
{"eta": "1e-15", "ratio": "1.79", "ok": true, "Phi_lower_decimal": "1.2635202149"}
{"eta": "1e-9", "ratio": "1.18", "ok": true, "Phi_lower_decimal": "1.7217274030"}
{"eta": "1e-16", "ratio": "1.34", "ok": true, "Phi_lower_decimal": "1.6519907954"}
{"eta": "1e-9", "ratio": "1.16", "ok": true, "Phi_lower_decimal": "1.8128473498"}
{"eta": "1e-9", "ratio": "1.17", "ok": true, "Phi_lower_decimal": "1.7664456322"}
{"eta": "1e-9", "ratio": "1.2", "ok": true, "Phi_lower_decimal": "1.6409266038"}
{"eta": "1e-9", "ratio": "1.21", "ok": true, "Phi_lower_decimal": "1.6054544175"}
{"eta": "1e-15", "ratio": "1.82", "ok": true, "Phi_lower_decimal": "1.2496406805"}
{"eta": "1e-15", "ratio": "1.59", "ok": true, "Phi_lower_decimal": "1.3755227072"}
{"eta": "1e-9", "ratio": "1.19", "ok": true, "Phi_lower_decimal": "1.6797207511"}
{"eta": "1e-15", "ratio": "1.6", "ok": true, "Phi_lower_decimal": "1.3697743238"}
{"eta": "1e-16", "ratio": "1.46", "ok": true, "Phi_lower_decimal": "1.5156232586"}
{"eta": "1e-16", "ratio": "1.43", "ok": true, "Phi_lower_decimal": "1.5376956956"}
{"eta": "1e-9", "ratio": "1.23", "ok": true, "Phi_lower_decimal": "1.5472629081"}
{"eta": "1e-9", "ratio": "1.24", "ok": true, "Phi_lower_decimal": "1.5472188894"}
{"eta": "1e-15", "ratio": "1.83", "ok": true, "Phi_lower_decimal": "1.2452365483"}
{"eta": "1e-9", "ratio": "1.25", "ok": true, "Phi_lower_decimal": "1.5469753133"}
{"eta": "1e-15", "ratio": "1.85", "ok": true, "Phi_lower_decimal": "1.2367578553"}
{"eta": "1e-9", "ratio": "1.22", "ok": true, "Phi_lower_decimal": "1.5731753017"}
{"eta": "1e-9", "ratio": "1.28", "ok": true, "Phi_lower_decimal": "1.5432062465"}
{"eta": "1e-9", "ratio": "1.27", "ok": true, "Phi_lower_decimal": "1.5451536604"}
{"eta": "1e-9", "ratio": "1.29", "ok": true, "Phi_lower_decimal": "1.5403315120"}
{"eta": "1e-9", "ratio": "1.3", "ok": true, "Phi_lower_decimal": "1.5363512073"}
{"eta": "1e-9", "ratio": "1.26", "ok": true, "Phi_lower_decimal": "1.5463546753"}
{"eta": "1e-16", "ratio": "1.44", "ok": true, "Phi_lower_decimal": "1.5322253576"}
{"eta": "1e-16", "ratio": "1.42", "ok": true, "Phi_lower_decimal": "1.5414216698"}
{"eta": "1e-9", "ratio": "1.31", "ok": true, "Phi_lower_decimal": "1.5311195421"}
{"eta": "1e-9", "ratio": "1.32", "ok": true, "Phi_lower_decimal": "1.5244938956"}
{"eta": "1e-9", "ratio": "1.33", "ok": true, "Phi_lower_decimal": "1.5164016555"}
{"eta": "1e-16", "ratio": "1.54", "ok": true, "Phi_lower_decimal": "1.4175086673"}
{"eta": "1e-16", "ratio": "1.47", "ok": true, "Phi_lower_decimal": "1.5048263792"}
{"eta": "1e-9", "ratio": "1.34", "ok": true, "Phi_lower_decimal": "1.5068476381"}
{"eta": "1e-9", "ratio": "1.37", "ok": true, "Phi_lower_decimal": "1.4705249863"}
{"eta": "1e-9", "ratio": "1.39", "ok": true, "Phi_lower_decimal": "1.4424239751"}
{"eta": "1e-9", "ratio": "1.38", "ok": true, "Phi_lower_decimal": "1.4566450946"}
{"eta": "1e-9", "ratio": "1.35", "ok": true, "Phi_lower_decimal": "1.4959060549"}
{"eta": "1e-9", "ratio": "1.43", "ok": true, "Phi_lower_decimal": "1.3879360072"}
{"eta": "1e-9", "ratio": "1.36", "ok": true, "Phi_lower_decimal": "1.4837168759"}
{"eta": "1e-9", "ratio": "1.4", "ok": true, "Phi_lower_decimal": "1.4281984141"}
{"eta": "1e-9", "ratio": "1.44", "ok": true, "Phi_lower_decimal": "1.3758091416"}
{"eta": "1e-9", "ratio": "1.41", "ok": true, "Phi_lower_decimal": "1.4142593727"}
{"eta": "1e-9", "ratio": "1.46", "ok": true, "Phi_lower_decimal": "1.3756551537"}
{"eta": "1e-9", "ratio": "1.42", "ok": true, "Phi_lower_decimal": "1.4008055787"}
{"eta": "1e-9", "ratio": "1.48", "ok": true, "Phi_lower_decimal": "1.3746094381"}
{"eta": "1e-9", "ratio": "1.47", "ok": true, "Phi_lower_decimal": "1.3752958758"}
{"eta": "1e-9", "ratio": "1.51", "ok": true, "Phi_lower_decimal": "1.3695396582"}
{"eta": "1e-9", "ratio": "1.45", "ok": true, "Phi_lower_decimal": "1.3757878077"}
{"eta": "1e-16", "ratio": "1.4", "ok": true, "Phi_lower_decimal": "1.5449895537"}
{"eta": "1e-9", "ratio": "1.52", "ok": true, "Phi_lower_decimal": "1.3665537371"}
{"eta": "1e-9", "ratio": "1.49", "ok": true, "Phi_lower_decimal": "1.3734828189"}
{"eta": "1e-16", "ratio": "1.56", "ok": true, "Phi_lower_decimal": "1.3962876753"}
{"eta": "1e-9", "ratio": "1.53", "ok": true, "Phi_lower_decimal": "1.3628284564"}
{"eta": "1e-9", "ratio": "1.5", "ok": true, "Phi_lower_decimal": "1.3718215647"}
{"eta": "1e-9", "ratio": "1.54", "ok": true, "Phi_lower_decimal": "1.3583377832"}
{"eta": "1e-16", "ratio": "1.64", "ok": true, "Phi_lower_decimal": "1.3441715619"}
{"eta": "1e-9", "ratio": "1.55", "ok": true, "Phi_lower_decimal": "1.3531077868"}
{"eta": "1e-9", "ratio": "1.6", "ok": true, "Phi_lower_decimal": "1.3187475640"}
{"eta": "1e-9", "ratio": "1.58", "ok": true, "Phi_lower_decimal": "1.3336444353"}
{"eta": "1e-9", "ratio": "1.57", "ok": true, "Phi_lower_decimal": "1.3406563432"}
{"eta": "1e-16", "ratio": "1.73", "ok": true, "Phi_lower_decimal": "1.2904149138"}
{"eta": "1e-15", "ratio": "1.87", "ok": true, "Phi_lower_decimal": "1.2286988176"}
{"eta": "1e-9", "ratio": "1.56", "ok": true, "Phi_lower_decimal": "1.3471813963"}
{"eta": "1e-9", "ratio": "1.59", "ok": true, "Phi_lower_decimal": "1.3262911546"}
{"eta": "1e-9", "ratio": "1.61", "ok": true, "Phi_lower_decimal": "1.3111666637"}
{"eta": "1e-9", "ratio": "1.62", "ok": true, "Phi_lower_decimal": "1.3036845561"}
{"eta": "1e-16", "ratio": "1.72", "ok": true, "Phi_lower_decimal": "1.2959476926"}
{"eta": "1e-9", "ratio": "1.64", "ok": true, "Phi_lower_decimal": "1.2898325375"}
{"eta": "1e-9", "ratio": "1.63", "ok": true, "Phi_lower_decimal": "1.2964007932"}
{"eta": "1e-9", "ratio": "1.66", "ok": true, "Phi_lower_decimal": "1.2896365631"}
{"eta": "1e-16", "ratio": "1.8", "ok": true, "Phi_lower_decimal": "1.2551631835"}
{"eta": "1e-9", "ratio": "1.65", "ok": true, "Phi_lower_decimal": "1.2897800288"}
{"eta": "1e-16", "ratio": "1.76", "ok": true, "Phi_lower_decimal": "1.2745651777"}
{"eta": "1e-16", "ratio": "1.79", "ok": true, "Phi_lower_decimal": "1.2598317533"}
{"eta": "1e-16", "ratio": "1.83", "ok": true, "Phi_lower_decimal": "1.2418685604"}
{"eta": "1e-16", "ratio": "1.86", "ok": true, "Phi_lower_decimal": "1.2295841499"}
{"eta": "1e-16", "ratio": "1.92", "ok": true, "Phi_lower_decimal": "1.2078151180"}
{"eta": "1e-16", "ratio": "1.9", "ok": true, "Phi_lower_decimal": "1.2146793257"}
{"eta": "1e-16", "ratio": "1.87", "ok": true, "Phi_lower_decimal": "1.2257036733"}
{"eta": "1e-16", "ratio": "1.84", "ok": true, "Phi_lower_decimal": "1.2376665254"}
{"eta": "1e-16", "ratio": "1.85", "ok": true, "Phi_lower_decimal": "1.2335739318"}
{"eta": "1e-16", "ratio": "1.91", "ok": true, "Phi_lower_decimal": "1.2112007735"}
{"eta": "1e-16", "ratio": "1.88", "ok": true, "Phi_lower_decimal": "1.2219233951"}
{"eta": "1e-16", "ratio": "1.89", "ok": true, "Phi_lower_decimal": "1.2182530785"}
{"eta": "1e-10", "ratio": "1.209", "ok": true, "Phi_lower_decimal": "1.6139578862"}
{"eta": "1e-10", "ratio": "1.203", "ok": true, "Phi_lower_decimal": "1.6351343299"}
{"eta": "1e-10", "ratio": "1.201", "ok": true, "Phi_lower_decimal": "1.6424960588"}
{"eta": "1e-10", "ratio": "1.207", "ok": true, "Phi_lower_decimal": "1.6208682646"}
{"eta": "1e-10", "ratio": "1.205", "ok": true, "Phi_lower_decimal": "1.6279257634"}
{"eta": "1e-10", "ratio": "1.2095", "ok": true, "Phi_lower_decimal": "1.6122513287"}
{"eta": "1e-10", "ratio": "1.208", "ok": true, "Phi_lower_decimal": "1.6173950670"}
{"eta": "1e-10", "ratio": "1.204", "ok": true, "Phi_lower_decimal": "1.6315111953"}
{"eta": "1e-10", "ratio": "1.206", "ok": true, "Phi_lower_decimal": "1.6243780398"}
{"eta": "1e-10", "ratio": "1.202", "ok": true, "Phi_lower_decimal": "1.6387958406"}
{"eta": "1e-15", "ratio": "1.282", "ok": true, "Phi_lower_decimal": "1.6604538506"}
{"eta": "1e-15", "ratio": "1.286", "ok": true, "Phi_lower_decimal": "1.6484351131"}
{"eta": "1e-15", "ratio": "1.271", "ok": true, "Phi_lower_decimal": "1.6954462765"}
{"eta": "1e-15", "ratio": "1.284", "ok": true, "Phi_lower_decimal": "1.6543971706"}
{"eta": "1e-15", "ratio": "1.285", "ok": true, "Phi_lower_decimal": "1.6514043367"}
{"eta": "1e-16", "ratio": "1.264", "ok": true, "Phi_lower_decimal": "1.7128344273"}
{"eta": "1e-15", "ratio": "1.283", "ok": true, "Phi_lower_decimal": "1.6574136946"}
{"eta": "1e-16", "ratio": "1.262", "ok": true, "Phi_lower_decimal": "1.7198753698"}
{"eta": "1e-15", "ratio": "1.281", "ok": true, "Phi_lower_decimal": "1.6635175618"}
{"eta": "1e-16", "ratio": "1.271", "ok": true, "Phi_lower_decimal": "1.6890681689"}
{"eta": "1e-16", "ratio": "1.266", "ok": true, "Phi_lower_decimal": "1.7059021522"}
{"eta": "1e-16", "ratio": "1.268", "ok": true, "Phi_lower_decimal": "1.6990828764"}
{"eta": "1e-15", "ratio": "1.287", "ok": true, "Phi_lower_decimal": "1.6454895790"}
{"eta": "1e-16", "ratio": "1.261", "ok": true, "Phi_lower_decimal": "1.7234401034"}
{"eta": "1e-16", "ratio": "1.267", "ok": true, "Phi_lower_decimal": "1.7024791835"}
{"eta": "1e-16", "ratio": "1.269", "ok": true, "Phi_lower_decimal": "1.6957148895"}
{"eta": "1e-16", "ratio": "1.265", "ok": true, "Phi_lower_decimal": "1.7093524385"}
{"eta": "1e-16", "ratio": "1.263", "ok": true, "Phi_lower_decimal": "1.7163421201"}
{"eta": "1e-16", "ratio": "1.381", "ok": true, "Phi_lower_decimal": "1.5732420129"}
{"eta": "1e-16", "ratio": "1.387", "ok": true, "Phi_lower_decimal": "1.5608366966"}
{"eta": "1e-16", "ratio": "1.384", "ok": true, "Phi_lower_decimal": "1.5669976942"}
{"eta": "1e-16", "ratio": "1.272", "ok": true, "Phi_lower_decimal": "1.6859660812"}
{"eta": "1e-16", "ratio": "1.382", "ok": true, "Phi_lower_decimal": "1.5711509128"}
{"eta": "1e-16", "ratio": "1.386", "ok": true, "Phi_lower_decimal": "1.5628814542"}
{"eta": "1e-16", "ratio": "1.388", "ok": true, "Phi_lower_decimal": "1.5588068460"}
{"eta": "1e-16", "ratio": "1.385", "ok": true, "Phi_lower_decimal": "1.5649328265"}
{"eta": "1e-16", "ratio": "1.383", "ok": true, "Phi_lower_decimal": "1.5690700229"}
{"eta": "1e-16", "ratio": "1.494", "ok": true, "Phi_lower_decimal": "1.4749782240"}
{"eta": "1e-16", "ratio": "1.492", "ok": true, "Phi_lower_decimal": "1.4775722244"}
{"eta": "1e-16", "ratio": "1.491", "ok": true, "Phi_lower_decimal": "1.4788674446"}
{"eta": "1e-16", "ratio": "1.497", "ok": true, "Phi_lower_decimal": "1.4710761492"}
{"eta": "1e-16", "ratio": "1.496", "ok": true, "Phi_lower_decimal": "1.4723779692"}
{"eta": "1e-16", "ratio": "1.498", "ok": true, "Phi_lower_decimal": "1.4697737378"}
{"eta": "1e-15", "ratio": "1.877", "ok": true, "Phi_lower_decimal": "1.2259788082"}
{"eta": "1e-16", "ratio": "1.504", "ok": true, "Phi_lower_decimal": "1.4619615449"}
{"eta": "1e-16", "ratio": "1.502", "ok": true, "Phi_lower_decimal": "1.4645607647"}
{"eta": "1e-16", "ratio": "1.513", "ok": true, "Phi_lower_decimal": "1.4503479301"}
{"eta": "1e-16", "ratio": "1.511", "ok": true, "Phi_lower_decimal": "1.4529097985"}
{"eta": "1e-16", "ratio": "1.508", "ok": true, "Phi_lower_decimal": "1.4567774880"}
{"eta": "1e-8", "ratio": "1.241", "ok": true, "Phi_lower_decimal": "1.5070853953"}
{"eta": "1e-8", "ratio": "1.243", "ok": true, "Phi_lower_decimal": "1.5020689430"}
{"eta": "1e-15", "ratio": "1.876", "ok": true, "Phi_lower_decimal": "1.2263643187"}
{"eta": "1e-8", "ratio": "1.244", "ok": true, "Phi_lower_decimal": "1.4995941426"}
{"eta": "1e-8", "ratio": "1.247", "ok": true, "Phi_lower_decimal": "1.4922931963"}
{"eta": "1e-8", "ratio": "1.252", "ok": true, "Phi_lower_decimal": "1.4805370759"}
{"eta": "1e-8", "ratio": "1.248", "ok": true, "Phi_lower_decimal": "1.4899008425"}
{"eta": "1e-9", "ratio": "1.222", "ok": true, "Phi_lower_decimal": "1.5670808597"}
{"eta": "1e-9", "ratio": "1.223", "ok": true, "Phi_lower_decimal": "1.5640782013"}
{"eta": "1e-9", "ratio": "1.224", "ok": true, "Phi_lower_decimal": "1.5611040187"}
{"eta": "1e-16", "ratio": "1.562", "ok": true, "Phi_lower_decimal": "1.3949958147"}
{"eta": "1e-9", "ratio": "1.225", "ok": true, "Phi_lower_decimal": "1.5581567020"}
{"eta": "1e-9", "ratio": "1.226", "ok": true, "Phi_lower_decimal": "1.5552391575"}
{"eta": "1e-9", "ratio": "1.228", "ok": true, "Phi_lower_decimal": "1.5494847548"}
{"eta": "1e-9", "ratio": "1.227", "ok": true, "Phi_lower_decimal": "1.5523486321"}
{"eta": "1e-9", "ratio": "1.229", "ok": true, "Phi_lower_decimal": "1.5472603191"}
{"eta": "1e-16", "ratio": "1.569", "ok": true, "Phi_lower_decimal": "1.3904523449"}
{"eta": "1e-16", "ratio": "1.565", "ok": true, "Phi_lower_decimal": "1.3930497981"}
{"eta": "1e-15", "ratio": "1.875", "ok": true, "Phi_lower_decimal": "1.2267521594"}
{"eta": "1e-16", "ratio": "1.563", "ok": true, "Phi_lower_decimal": "1.3943457126"}
{"eta": "1e-16", "ratio": "1.568", "ok": true, "Phi_lower_decimal": "1.3911006258"}
{"eta": "1e-16", "ratio": "1.27", "ok": true, "Phi_lower_decimal": "1.6923780912"}
{"eta": "1e-16", "ratio": "1.3", "ok": true, "Phi_lower_decimal": "1.6835480843"}
{"eta": "1e-16", "ratio": "1.32", "ok": true, "Phi_lower_decimal": "1.6738321496"}
{"eta": "1e-16", "ratio": "1.29", "ok": true, "Phi_lower_decimal": "1.6853057032"}
{"eta": "1e-16", "ratio": "1.36", "ok": true, "Phi_lower_decimal": "1.6171163705"}
{"eta": "1e-16", "ratio": "1.39", "ok": true, "Phi_lower_decimal": "1.5547756817"}
{"eta": "1e-15", "ratio": "1.52", "ok": true, "Phi_lower_decimal": "1.4479453330"}
{"eta": "1e-16", "ratio": "1.5", "ok": true, "Phi_lower_decimal": "1.4671672087"}
{"eta": "1e-16", "ratio": "1.48", "ok": true, "Phi_lower_decimal": "1.4928513090"}
{"eta": "1e-16", "ratio": "1.51", "ok": true, "Phi_lower_decimal": "1.4541958018"}
{"eta": "1e-16", "ratio": "1.53", "ok": true, "Phi_lower_decimal": "1.4292095188"}
{"eta": "1e-16", "ratio": "1.52", "ok": true, "Phi_lower_decimal": "1.4414816160"}
{"eta": "1e-16", "ratio": "1.45", "ok": true, "Phi_lower_decimal": "1.5248446580"}
{"eta": "1e-16", "ratio": "1.41", "ok": true, "Phi_lower_decimal": "1.5437079962"}
{"eta": "1e-15", "ratio": "1.73", "ok": true, "Phi_lower_decimal": "1.2942780763"}
{"eta": "1e-15", "ratio": "1.7", "ok": true, "Phi_lower_decimal": "1.3110117382"}
{"eta": "1e-15", "ratio": "1.67", "ok": true, "Phi_lower_decimal": "1.3284197332"}
{"eta": "1e-15", "ratio": "1.69", "ok": true, "Phi_lower_decimal": "1.3167521744"}
{"eta": "1e-15", "ratio": "1.84", "ok": true, "Phi_lower_decimal": "1.2409429527"}
{"eta": "1e-15", "ratio": "1.86", "ok": true, "Phi_lower_decimal": "1.2326775808"}
{"eta": "1e-16", "ratio": "1.63", "ok": true, "Phi_lower_decimal": "1.3506002290"}
{"eta": "1e-16", "ratio": "1.62", "ok": true, "Phi_lower_decimal": "1.3570818838"}
{"eta": "1e-16", "ratio": "1.61", "ok": true, "Phi_lower_decimal": "1.3636078521"}
{"eta": "1e-16", "ratio": "1.65", "ok": true, "Phi_lower_decimal": "1.3378109460"}
{"eta": "1e-15", "ratio": "1.66", "ok": true, "Phi_lower_decimal": "1.3343223690"}
{"eta": "1e-15", "ratio": "1.63", "ok": true, "Phi_lower_decimal": "1.3521462255"}
{"eta": "1e-16", "ratio": "1.6", "ok": true, "Phi_lower_decimal": "1.3701560641"}
{"eta": "1e-16", "ratio": "1.59", "ok": true, "Phi_lower_decimal": "1.3767175628"}
{"eta": "1e-16", "ratio": "1.58", "ok": true, "Phi_lower_decimal": "1.3832719966"}
{"eta": "1e-16", "ratio": "1.66", "ok": true, "Phi_lower_decimal": "1.3315330718"}
{"eta": "1e-16", "ratio": "1.57", "ok": true, "Phi_lower_decimal": "1.3898009628"}
{"eta": "1e-15", "ratio": "1.89", "ok": true, "Phi_lower_decimal": "1.2210507969"}
{"eta": "1e-15", "ratio": "1.88", "ok": true, "Phi_lower_decimal": "1.2248278921"}
{"eta": "1e-8", "ratio": "1.251", "ok": true, "Phi_lower_decimal": "1.4828476028"}
{"eta": "1e-8", "ratio": "1.2515", "ok": true, "Phi_lower_decimal": "1.4816899932"}
{"eta": "1e-9", "ratio": "1.2285", "ok": true, "Phi_lower_decimal": "1.5480637687"}
{"eta": "1e-15", "ratio": "1.2865", "ok": true, "Phi_lower_decimal": "1.6469593641"}
{"eta": "1e-16", "ratio": "1.2715", "ok": true, "Phi_lower_decimal": "1.6874235195"}
{"eta": "1e-15", "ratio": "1.28675", "ok": true, "Phi_lower_decimal": "1.6462235227"}
{"eta": "1e-16", "ratio": "1.27175", "ok": true, "Phi_lower_decimal": "1.6866031000"}


==> anc/verification_set/certificates/dual_and_entire/ginf_upper/replay_verify.py <==
"""Replay of every fixed-ratio certificate used by assemble.py, 2026-11-01.

For each successful row of certs.jsonl, a fresh process reloads the saved witness file and reruns the
released Arb verifier. The replay must reproduce the recorded certified decimal exactly, and the eta
and ratio read from inside the witness must equal those of the row, so a misfiled witness is caught.
Writes replay.jsonl and prints a summary.
"""
import contextlib, io, json, os, sys
from concurrent.futures import ProcessPoolExecutor, as_completed

HERE = os.path.dirname(os.path.abspath(__file__))
REL = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))


def check(row):
    sys.path.insert(0, REL)
    import dual_arb_verify
    npz = os.path.join(HERE, "witnesses", f"w_{row['eta']}_{row['ratio']}.npz")
    with contextlib.redirect_stdout(io.StringIO()):
        v = dual_arb_verify.verify(npz)
    from fractions import Fraction
    # the witness stores str(float(...)), e.g. '1e-08' and '1.1', so identity is compared by value
    return {"eta": row["eta"], "ratio": row["ratio"], "recorded": row["Phi_lower_decimal"],
            "replayed": v["Phi_certified_decimal_lower"],
            "match": v["Phi_certified_decimal_lower"] == row["Phi_lower_decimal"]
            and Fraction(v["eta_exact"]) == Fraction(row["eta"])
            and Fraction(v["ratio_exact"]) == Fraction(row["ratio"])}


if __name__ == "__main__":
    rows = {}
    for line in open(os.path.join(HERE, "certs.jsonl"), encoding="utf-8"):
        d = json.loads(line)
        if d.get("ok"):
            rows[(d["eta"], d["ratio"])] = d
    out = []
    with ProcessPoolExecutor(max_workers=32, max_tasks_per_child=1) as ex:
        futs = [ex.submit(check, r) for r in rows.values()]
        for f in as_completed(futs):
            out.append(f.result())
    with open(os.path.join(HERE, "replay.jsonl"), "w", encoding="utf-8") as fh:
        for r in sorted(out, key=lambda r: (r["eta"], float(r["ratio"]))):
            fh.write(json.dumps(r) + "\n")
    bad = [r for r in out if not r["match"]]
    print(f"replayed {len(out)} certificates, mismatches {len(bad)}")
    for r in bad[:10]:
        print("  MISMATCH", r)


==> anc/verification_set/certificates/dual_and_entire/limit_finite_from_entire_certificate.py <==
"""Rigorous finite-kappa Chebyshev certificates from certified entire candidates.

Run from this folder.  All degree, error, norm, cost, and gain
comparisons below are performed with Arb real-ball arithmetic at 256 bits.
"""
import json
import math
import sys
from pathlib import Path

from flint import arb, ctx

ctx.prec = 256
ROOT = Path(__file__).resolve().parent
BUNDLE = ROOT / 'numeric_frontier_reproducibility'

DATA = [
    dict(kappa=100000, eta='1e-15', M='1.646029764538', h='0.034',
         mu_int=1726940, s='0.268620'),
    dict(kappa=1000000, eta='1e-16', M='1.686593861144', h='0.016',
         mu_int=18420682, s='0.260155'),
]


def outward_decimal(x, places, upper):
    # The float merely proposes a short decimal. The Arb comparison certifies it.
    scale = 10 ** places
    k = math.ceil(float(x.mid()) * scale) if upper else math.floor(float(x.mid()) * scale)
    direction = 1 if upper else -1
    while True:
        s = f'{k // scale}.{k % scale:0{places}d}'
        q = arb(s)
        if (x < q) if upper else (x > q):
            return s
        k += direction


def certify(row):
    coeff = json.loads((BUNDLE / f"coefficients_eta_{row['eta']}.json").read_text(), parse_float=str)
    prior = json.loads((BUNDLE / f"arb_upper_certificate_eta_{row['eta']}.json").read_text())
    eta = arb(row['eta'])
    a = arb(1) / row['kappa']
    D = int(coeff['D'])
    delta = arb(coeff['delta'])
    sigma = D * delta
    assert D == 160
    assert coeff['eta'] == row['eta']
    M = arb(row['M'])
    # The prior ball string is loaded as a ball, not as its printed midpoint.
    assert arb(prior['mixed_feasible_norm_upper']) < M
    zeta = arb('0.000001')
    e0 = (-sigma).exp() / eta
    theta = zeta / (1 - e0)
    assert theta > 0 and theta < 1
    J = (sigma / 2 + arb('0.25')).sqrt()
    assert J > 2
    B = M + theta * J
    h = arb(row['h'])
    logprefactor = (2 * B / (zeta * eta * (1 - (-2 * h).exp()))).log()
    threshold = ((sigma / a) * h.sinh() + logprefactor) / (2 * h) - arb('0.5')
    m = math.ceil(float(threshold.mid()))
    assert threshold > m - 1 and threshold < m, ('ambiguous degree ceiling', threshold)
    tail = 2 * B * ((sigma / a) * h.sinh() - (2 * m + 1) * h).exp() / (1 - (-2 * h).exp())
    assert tail < zeta * eta
    finite_norm = B + tail
    finite_error = (1 - zeta) * eta + tail
    assert finite_error < eta
    norm_decimal = outward_decimal(finite_norm, 12, True)
    norm_cap = arb(norm_decimal)
    artanh_a = ((1 + a) / (1 - a)).log() / 2
    mu_threshold = (((1 + a) / eta).log()) / (2 * artanh_a)
    mu_int = row['mu_int']
    assert mu_threshold > mu_int - 1 and mu_threshold < mu_int
    return {
        'status': 'CERTIFIED WITH ARB BALL ARITHMETIC',
        'precision_bits': ctx.prec,
        'kappa_exact': row['kappa'], 'epsilon_exact': '1e-10', 'eta_exact': row['eta'],
        'D': D, 'delta_exact': coeff['delta'], 'sigma': str(sigma),
        'entire_candidate_norm_rational_upper': row['M'],
        'relative_slack_zeta_exact': '0.000001',
        'additional_mix_theta': str(theta), 'simple_f_sigma_norm_cap': str(J),
        'mixed_strict_entire_norm_upper': str(B), 'ellipse_h_exact': row['h'],
        'real_m_threshold': str(threshold),
        'm_final': m, 'degree_final': 2 * m - 1,
        'm_u': mu_int, 'm_ratio': str(arb(m) / mu_int),
        'scaled_truncation_error_upper': str(tail),
        'scaled_truncation_error_over_reserved_margin': str(tail / (zeta * eta)),
        'total_error_over_epsilon_upper': str(finite_error / eta),
        'scaled_norm_upper': str(finite_norm),
        'scaled_norm_rational_upper': norm_decimal,
        'M_upper': str(norm_cap / a),
        'coefficient_source': f"numeric_frontier_reproducibility/coefficients_eta_{row['eta']}.json",
        'entire_certificate_source': f"numeric_frontier_reproducibility/arb_upper_certificate_eta_{row['eta']}.json",
        'construction': 'Reserve relative zeta=1e-6 by mixing the repaired entire candidate with f_sigma, then take its odd Chebyshev projection of degree 2m-1 after algebraic scaling f(x/a), and multiply the projection by 1/a.'
    }


if __name__ == '__main__':
    rows = [certify(row) for row in DATA]
    output = ROOT / 'limit_finite_from_entire_certificate.json'
    output.write_text(json.dumps(rows, indent=2) + '\n')
    print(json.dumps(rows, indent=2))


==> anc/verification_set/certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_1e-08.json <==
{
  "status": "DOUBLE-PRECISION NUMERICAL CANDIDATE; NOT A CERTIFICATE",
  "eta": 1e-08,
  "ratio": 1.2522136079544706,
  "D": 160,
  "sigma": 23.066627095362033,
  "delta": 0.1441664193460127,
  "a": [
    0.0001001822311933765,
    0.00019993247125475302,
    0.00020077210034435993,
    0.0002003294146023487,
    0.00019694037595736053,
    0.0001908875652576418,
    0.00018580439458871373,
    0.00018280736831109568,
    0.00018216400823039755,
    0.00018402843849592786,
    0.00018605013884648086,
    0.00018677055021435013,
    0.00018959386952095995,
    0.00019432728647040924,
    0.00019882781530053832,
    0.00020080903655346252,
    0.0002006650387150877,
    0.00019799214208495133,
    0.0001935332938569642,
    0.00019064136713700417,
    0.00018608924235054655,
    0.0001818073217095971,
    0.00017818516186355807,
    0.00017920838787535064,
    0.00018082782157790865,
    0.00018600479284611382,
    0.00019082094128327576,
    0.00019439303048087784,
    0.00019245674046250539,
    0.00019139943438012034,
    0.00018798156844427585,
    0.00018932622491795717,
    0.00019033822548226352,
    0.0001942536198344277,
    0.00018939419635690698,
    0.00018645121435479687,
    0.00018103088259755891,
    0.00018133559814540639,
    0.00017850994056325557,
    0.0001809857645370471,
    0.00017786703433679955,
    0.0001794890015953532,
    0.00017846125514496642,
    0.0001842134237850555,
    0.00018135801369110994,
    0.00018460790895780411,
    0.00017953259022835844,
    0.00017925272514695656,
    0.00016971727470668405,
    0.00017183182246261597,
    0.00016758509498632023,
    0.00017380397000294818,
    0.00017237085091305243,
    0.00018029646817211933,
    0.00017656321635484474,
    0.00018524587151161941,
    0.0001806186457439032,
    0.00018114733536077625,
    0.00016347595534074098,
    0.00016300997288273847,
    0.00015297966562707462,
    0.00016335394039659673,
    0.00016154751859575881,
    0.00017396146514017723,
    0.00016522897859051042,
    0.0001736538071645209,
    0.00016515896289017373,
    0.00017353657709125026,
    0.00016346553486682665,
    0.00017601916780146375,
    0.00016224936995270755,
    0.00016559931217827807,
    0.00014627855852751803,
    0.0001559573451554427,
    0.00014363177525344656,
    0.00016160304412102207,
    0.00015102033450629617,
    0.0001631107405204856,
    0.00014749271730349426,
    0.00016545600038483542,
    0.00014721539227495155,
    0.0001552210452064026,
    0.00013142365906056126,
    0.00014867673437645912,
    0.0001324391924822571,
    0.00016038772046356403,
    0.00014702271125527206,
    0.00016815987189777813,
    0.0001437759061866602,
    0.0001632159809720143,
    0.0001322874017507118,
    0.00014754376383283531,
    0.00012338934671244628,
    0.00014884621132356472,
    0.0001149747090224998,
    0.0001360779238786377,
    0.00010916873812306643,
    0.0001464293817763949,
    0.00012664153534571555,
    0.0001626789810047788,
    0.00011582177055906544,
    0.00013013068999136803,
    9.266944415817257e-05,
    0.00013412310604602473,
    0.00010370097905021712,
    0.0001504698533792098,
    0.00012118345930221302,
    0.00015886765581108885,
    0.00010732240874973481,
    0.00014128444823701327,
    8.262184158707594e-05,
    0.00012553806279179896,
    8.710659593834915e-05,
    0.00014260758368710825,
    8.627133998510439e-05,
    0.00014452793663098336,
    9.914671789237824e-05,
    0.00013856743814411794,
    5.267736114767084e-05,
    9.566484825758304e-05,
    3.5046305588549775e-05,
    0.00012280010286918973,
    8.455407718595904e-05,
    0.00014899001925246377,
    3.480372795323858e-05,
    9.048803384578742e-05,
    1.5140966681788715e-05,
    9.202886945430274e-05,
    1.3356199912746241e-05,
    0.0001140043343482475,
    1.6115958203010234e-05,
    6.901154801038193e-05,
    -5.4757128715499127e-05,
    2.1866209408674917e-05,
    -9.042735333599542e-05,
    5.259496949558508e-05,
    -7.636761827406791e-05,
    -4.9842624371493494e-05,
    -0.0002594831167969633,
    -0.00010550505786247761,
    -0.0002422406471829266,
    -0.00015792413256608196,
    -0.00038838055330777597,
    -0.0003362939930223956,
    -0.0005938372714386181,
    -0.0004237167116575498,
    -0.0006856361875703386,
    -0.0007178011523731466,
    -0.0011256052876511499,
    -0.0008531742642784574,
    -0.001341608695988634,
    -0.0013871150233184504,
    -0.0018808535090799913,
    -0.0016722584698696651,
    -0.0025629272510597143,
    -0.0025305046269270062,
    -0.0031420896399013665,
    -0.003662654149007949,
    -0.004241781291055437,
    -0.00442777005678646,
    1.0126982624765644
  ],
  "b": [
    -2.7766007767179967e-05,
    -5.550779509896297e-05,
    -8.31940465156337e-05,
    -0.00011081794319408057,
    -0.0001385257196857963,
    -0.00016628143287324325,
    -0.00019405976808165208,
    -0.00022184416668869866,
    -0.00024957243262114576,
    -0.0002772468994864293,
    -0.00030491432946045657,
    -0.00033263041031785087,
    -0.00036028270846975456,
    -0.0003878290909150048,
    -0.00041535276731144113,
    -0.00044280862825507437,
    -0.0004702921292230885,
    -0.0004977688601196195,
    -0.0005252721496929835,
    -0.0005526907497211091,
    -0.0005801391281636513,
    -0.0006076089284093243,
    -0.0006350329226883281,
    -0.0006623863147618887,
    -0.000689678283569389,
    -0.0007168273272923417,
    -0.0007438758107977316,
    -0.0007708834410578626,
    -0.0007979555493379337,
    -0.0008249841312539699,
    -0.0008520439847089344,
    -0.0008789586280567856,
    -0.0009056909189014328,
    -0.0009323000663684632,
    -0.0009589315058795454,
    -0.0009855431761711265,
    -0.0010120640478213944,
    -0.0010385179974456405,
    -0.0010648774312524592,
    -0.0010911318313917096,
    -0.001117403008156156,
    -0.0011435734592001486,
    -0.0011696205152168788,
    -0.0011954901658057695,
    -0.0012213265822087203,
    -0.0012469864345101994,
    -0.0012725759677146707,
    -0.001298165637660799,
    -0.0013237410870879324,
    -0.0013492021948425055,
    -0.0013745966553010418,
    -0.0013998632078613292,
    -0.0014250250166775176,
    -0.0014500698196899912,
    -0.0014750781757570095,
    -0.0014997841186333296,
    -0.0015244143250490588,
    -0.001549069923289697,
    -0.001573844406157284,
    -0.0015985241914267738,
    -0.0016231147580299443,
    -0.0016474903721436156,
    -0.0016716462110317948,
    -0.0016957270194793248,
    -0.0017198348000129393,
    -0.0017437769688966617,
    -0.0017676743605862116,
    -0.0017914484676622051,
    -0.0018150926141906726,
    -0.0018384061695919743,
    -0.0018617817011341892,
    -0.0018851329932441441,
    -0.0019084572524933172,
    -0.001931622557587698,
    -0.001954630111514607,
    -0.001977320642515262,
    -0.0019999449268588167,
    -0.002022513261518855,
    -0.0020449180605427685,
    -0.0020669230498160953,
    -0.0020890302280957,
    -0.002111053728448083,
    -0.0021330677570147935,
    -0.0021548192073550894,
    -0.002176435311726233,
    -0.002197613157791309,
    -0.0022186436660608464,
    -0.0022396150998661335,
    -0.0022604240328996136,
    -0.0022810442875156847,
    -0.002301783669541811,
    -0.002322295917528489,
    -0.0023424851419846376,
    -0.002362415600449484,
    -0.0023825678200377486,
    -0.0024024641977215024,
    -0.002422223151862562,
    -0.0024415465537265158,
    -0.0024604268020328827,
    -0.002479154125884703,
    -0.0024983057463695887,
    -0.0025175459839579385,
    -0.0025363657866551708,
    -0.002554862363662647,
    -0.0025732545169035352,
    -0.0025910370546099546,
    -0.0026087013744764635,
    -0.0026262424645551946,
    -0.00264389434273801,
    -0.0026613859305562575,
    -0.002679155425697235,
    -0.0026965088449831956,
    -0.002713250268439639,
    -0.0027300833421513575,
    -0.0027468850270741647,
    -0.002763019785952388,
    -0.002778806832033038,
    -0.002795062458921754,
    -0.0028117995755265477,
    -0.0028283149997838136,
    -0.0028447680122885553,
    -0.002859949708968929,
    -0.0028744939836324182,
    -0.0028897193666934592,
    -0.002905818443484112,
    -0.0029215207817303926,
    -0.0029366894431454337,
    -0.002952320132066496,
    -0.002967064426302574,
    -0.0029811598629766564,
    -0.002995839714315999,
    -0.003010746036644573,
    -0.003025883629816372,
    -0.0030408833354168296,
    -0.0030554072231106758,
    -0.0030673597226671856,
    -0.003080293834085462,
    -0.003096122189401002,
    -0.0031108708292217667,
    -0.003123466615216004,
    -0.003135107844870269,
    -0.0031479056505513904,
    -0.0031599263967309896,
    -0.003173414168042809,
    -0.0031859876174152595,
    -0.0031928907043432043,
    -0.0032026119747397283,
    -0.0032162725236845728,
    -0.0032269524078694708,
    -0.0032311867077612,
    -0.00324123816100896,
    -0.0032576374341894134,
    -0.0032590712447104686,
    -0.003269778307316523,
    -0.003282066826355495,
    -0.0032849779876970666,
    -0.0032950868104147024,
    -0.0032927314600175637,
    -0.003319748501164992,
    0.9983220753409876
  ],
  "normalization": "Before use, recompute a_D=(1/eta-sum_{j<D} a_j*cosh(j*delta)+sum_{j=1}^D b_j*sinh(j*delta))/cosh(D*delta), in high precision or interval arithmetic. This imposes R(0)=1.",
  "formula": "v=sqrt(s*s-1); R(s)=eta*(sum_{j=0}^D a_j*cos(j*delta*v)+v*sum_{j=1}^D b_j*sin(j*delta*v)); f(s)=(1-R(s))/s, extended at zero."
}

==> anc/verification_set/certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_1e-09.json <==
{
  "status": "DOUBLE-PRECISION NUMERICAL CANDIDATE; NOT A CERTIFICATE",
  "eta": 1e-09,
  "ratio": 1.2288102541200447,
  "D": 160,
  "sigma": 25.46496155929536,
  "delta": 0.15915600974559602,
  "a": [
    -0.0006186031948807586,
    -0.0012309013772970126,
    -0.0012143464728047104,
    -0.0011831476874685496,
    -0.0011389460228187465,
    -0.00107719417131009,
    -0.0010017279304257451,
    -0.000913363141079524,
    -0.0008152368534272545,
    -0.0007060776224566471,
    -0.0005895712781635074,
    -0.00046471864095149374,
    -0.0003359526986198227,
    -0.00020209584547675017,
    -6.64152584917646e-05,
    7.120827395933504e-05,
    0.0002042444174894315,
    0.0003349654953273999,
    0.0004591601106876844,
    0.0005780244093021171,
    0.0006891359188903105,
    0.0007943102629986257,
    0.0008910424619705008,
    0.0009808099444544524,
    0.0010588174268497536,
    0.0011249800242966923,
    0.0011784062687459065,
    0.0012202168949937506,
    0.0012452237308258026,
    0.0012560943118301777,
    0.0012494530242207307,
    0.001228643587528076,
    0.0011910467294228017,
    0.0011387656673519278,
    0.0010702063138462376,
    0.0009935758918029455,
    0.0009080749145247473,
    0.0008154994880256382,
    0.0007144988685769724,
    0.0006057476344853537,
    0.00048540785650637216,
    0.00035797341104683577,
    0.00022303125633001226,
    8.766441626827027e-05,
    -4.726235126435526e-05,
    -0.0001798923975572798,
    -0.00031534568286362553,
    -0.00044484172458830957,
    -0.0005693986042835073,
    -0.0006856083892180276,
    -0.0007946120743130617,
    -0.0008930620447269658,
    -0.0009817530280184766,
    -0.0010559544053790598,
    -0.0011206767071328002,
    -0.0011758258815513384,
    -0.0012194943917766812,
    -0.0012486831621303146,
    -0.0012666887834391798,
    -0.0012650861483370366,
    -0.0012455646664442284,
    -0.00120620872581145,
    -0.001151946509963132,
    -0.0010838856483417062,
    -0.00100782888589526,
    -0.0009192888083825285,
    -0.000826410465981964,
    -0.0007312043884019236,
    -0.0006276721270542948,
    -0.0005088614150579302,
    -0.0003794991487521548,
    -0.00024049386539504058,
    -0.00010219250283473727,
    3.483892652678443e-05,
    0.0001699857531834897,
    0.0003053471859958872,
    0.00043288873647788083,
    0.0005616021309988509,
    0.000681816299284215,
    0.0007892649476669323,
    0.0008844004784566247,
    0.0009747741189601247,
    0.0010566393405552592,
    0.0011321227938798258,
    0.001191662093438566,
    0.001234324804424506,
    0.0012643604664397121,
    0.0012803009984460848,
    0.0012681781145822875,
    0.0012424753878869826,
    0.0012063325104520683,
    0.0011642578289971838,
    0.0011115658656667064,
    0.0010475204728304743,
    0.0009621943347483909,
    0.0008670911977355342,
    0.0007583804112264663,
    0.0006355056124358212,
    0.0005112859372858527,
    0.0003876849944524004,
    0.00025008602361609666,
    0.00011042110200143721,
    -2.384131970277435e-05,
    -0.0001500741737477244,
    -0.0002772249560553949,
    -0.00041206046830524024,
    -0.0005649533190986954,
    -0.0006982576793790349,
    -0.0008079779866972192,
    -0.0009055579042836686,
    -0.0009916760053224293,
    -0.001063290219468224,
    -0.00113746894160015,
    -0.0012057579208025102,
    -0.0012619301382245155,
    -0.0013017166780058054,
    -0.001310512570504063,
    -0.0012920529124460288,
    -0.0012791084264202244,
    -0.0012411634614234173,
    -0.0011870286254124255,
    -0.0011412418907582066,
    -0.0011026997990481932,
    -0.0010278809342839956,
    -0.0009208134827156326,
    -0.0007781664085295672,
    -0.0006435325733241435,
    -0.0005573816460988263,
    -0.0004640238477450635,
    -0.0003284955998411199,
    -0.00019446598086439538,
    -4.844014758352669e-05,
    0.00010756491014598121,
    0.00023341812785590817,
    0.00032412521611630706,
    0.00043470140889416284,
    0.0005367081620085494,
    0.0006816528613977492,
    0.0008051150842139056,
    0.0008066940114779382,
    0.0008029606823974134,
    0.000898524686185568,
    0.000968300064761953,
    0.0009355041870689833,
    0.0008771353671656122,
    0.000774779219555387,
    0.0007242565943510886,
    0.0007042860231021502,
    0.0004246568710264232,
    0.0001712590309400634,
    0.00010073765430916218,
    -0.00018591978140133515,
    -0.000670477213882016,
    -0.0009027555741221498,
    -0.0012485503316203945,
    -0.0020625308970987615,
    -0.0021507855626040706,
    -0.0033249862200141404,
    -0.0035071120684300357,
    -0.00426858450556368,
    1.0195081212635968
  ],
  "b": [
    0.0001980233099659763,
    0.0003936750347198215,
    0.000584685582568147,
    0.0007687793181041203,
    0.0009438937249182266,
    0.0011080451130942575,
    0.0012593477353673981,
    0.0013959786927360343,
    0.0015163692485253783,
    0.0016191208726598686,
    0.0017030204602732505,
    0.0017671237997187068,
    0.0018106233662318263,
    0.0018330526683415912,
    0.0018341907188132549,
    0.0018139745694057054,
    0.0017726061500053932,
    0.0017105501053888807,
    0.001628528245440893,
    0.0015274325564278363,
    0.0014084983627600466,
    0.0012730802557982032,
    0.001122818840534919,
    0.0009595102950352435,
    0.0007849681856376748,
    0.0006012499576361698,
    0.0004105281809539901,
    0.00021504642687928852,
    1.69997019630599e-05,
    -0.00018126964005649277,
    -0.00037750113206053306,
    -0.0005693931155064223,
    -0.0007547015214806741,
    -0.0009314078715990815,
    -0.001097416684301908,
    -0.001250693562425843,
    -0.0013894047780848141,
    -0.0015119100095669683,
    -0.0016167262154884632,
    -0.0017026787044694847,
    -0.0017688714156881985,
    -0.0018145070553417168,
    -0.0018391404491018503,
    -0.0018423418148974609,
    -0.001823977912980034,
    -0.0017843744030432793,
    -0.0017240331238026366,
    -0.00164358762329511,
    -0.0015439157204642907,
    -0.0014262411613467025,
    -0.0012918379311929425,
    -0.0011423623268723506,
    -0.0009794419704848522,
    -0.0008048943331529857,
    -0.0006209055284587097,
    -0.00042964581314652406,
    -0.00023329784464808876,
    -3.4203578512997155e-05,
    0.00016524300497613027,
    0.00036289703919820224,
    0.0005564966577851517,
    0.0007438266668628621,
    0.0009227892629903702,
    0.0010911103132276907,
    0.001246903966870047,
    0.0013883935928648105,
    0.0015136898879713325,
    0.0016211472905099222,
    0.0017097000689947751,
    0.0017784880111374585,
    0.0018267160553213325,
    0.0018539499202796321,
    0.0018595628729189545,
    0.0018435084987886345,
    0.0018060425456912254,
    0.0017474713228255879,
    0.0016684856008289826,
    0.001570190307070868,
    0.0014535951212505298,
    0.0013197323290928902,
    0.0011703541673548595,
    0.0010071849954741128,
    0.000832245100264751,
    0.0006476762963276727,
    0.000455312169679488,
    0.0002574502453709612,
    5.6618775498587946e-05,
    -0.00014505174286736505,
    -0.00034560809496787993,
    -0.0005424372162323064,
    -0.0007331110145273931,
    -0.0009153841962762632,
    -0.0010868384266045589,
    -0.001245856195822037,
    -0.0013905411796566554,
    -0.0015190847499156833,
    -0.0016301725245425366,
    -0.0017226149657910592,
    -0.0017947988714126432,
    -0.0018459457153153318,
    -0.0018759787987598592,
    -0.0018840725379963117,
    -0.0018700588466831702,
    -0.0018338191076309172,
    -0.001775755729769601,
    -0.0016973058466487102,
    -0.001599590238373982,
    -0.0014829437602274776,
    -0.0013484230097276662,
    -0.0011980843553251375,
    -0.0010330820003279536,
    -0.0008556033179137755,
    -0.0006681926197428446,
    -0.0004727425490469148,
    -0.00027192298948592415,
    -6.769876009807689e-05,
    0.00013816910863456965,
    0.0003430369649975553,
    0.0005437149479811706,
    0.0007390225239453291,
    0.0009264603739729467,
    0.0011023334847525426,
    0.0012652421517115547,
    0.0014134775597228878,
    0.0015462740396892472,
    0.0016625737436293795,
    0.0017595269270246003,
    0.0018344015669972738,
    0.0018879677037614527,
    0.0019203953479583933,
    0.0019296834514404323,
    0.0019175993954647999,
    0.0018835839471738587,
    0.0018265149040986323,
    0.0017476490563888515,
    0.0016476854317224758,
    0.0015286107651083678,
    0.0013936383289680806,
    0.00124277773194691,
    0.0010723777787432515,
    0.0008901032560583494,
    0.0007006862056702288,
    0.0005019992749552883,
    0.00029724633914838736,
    8.682456786263927e-05,
    -0.0001252991529696563,
    -0.00033235867029585066,
    -0.0005333909144538975,
    -0.0007372000837608075,
    -0.000929363283711135,
    -0.0011003546853814278,
    -0.0012723000243307977,
    -0.0014257473731047372,
    -0.0015557008137969306,
    -0.001677028671592291,
    -0.0017789965159437612,
    -0.0018589341021450915,
    -0.0019187092045713,
    -0.002018662006989993,
    0.9989535181461524
  ],
  "normalization": "Before use, recompute a_D=(1/eta-sum_{j<D} a_j*cosh(j*delta)+sum_{j=1}^D b_j*sinh(j*delta))/cosh(D*delta), in high precision or interval arithmetic. This imposes R(0)=1.",
  "formula": "v=sqrt(s*s-1); R(s)=eta*(sum_{j=0}^D a_j*cos(j*delta*v)+v*sum_{j=1}^D b_j*sin(j*delta*v)); f(s)=(1-R(s))/s, extended at zero."
}

==> anc/verification_set/certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_1e-10.json <==
{
  "status": "DOUBLE-PRECISION NUMERICAL CANDIDATE; NOT A CERTIFICATE",
  "eta": 1e-10,
  "ratio": 1.2097153353550891,
  "D": 160,
  "sigma": 27.85472497954921,
  "delta": 0.17409203112218258,
  "a": [
    -0.001543053996372174,
    -0.003061876939859394,
    -0.003020911307236057,
    -0.0029222559053928565,
    -0.0028110907675530606,
    -0.002647016271803231,
    -0.002473691707432303,
    -0.002253779984796765,
    -0.0020249172381283536,
    -0.001753967893784287,
    -0.0014780239411454539,
    -0.0011575169398644082,
    -0.0008458941425577705,
    -0.0005075036846828966,
    -0.00018379937087095396,
    0.00015659059578497828,
    0.0004738879539009239,
    0.0008043730576839333,
    0.0011054630079556393,
    0.0014188813662232408,
    0.0016952168256774897,
    0.0019715202484002006,
    0.0022126548914531935,
    0.0024487577055490786,
    0.002633198978735128,
    0.0028061166406428205,
    0.0029232655304664503,
    0.003028548012859698,
    0.003079754223864287,
    0.0031124154688378734,
    0.003091057817556301,
    0.0030523895908540146,
    0.0029525054736353625,
    0.002843407611884979,
    0.0026837484324770036,
    0.0025125005643512536,
    0.0022919508622560353,
    0.002062898296152906,
    0.0017906316752965775,
    0.001520490202890077,
    0.001206623837495073,
    0.0009024920626056928,
    0.0005701531942958723,
    0.0002458307603591834,
    -0.0001051663305111563,
    -0.0004334936347325761,
    -0.0007769602411004958,
    -0.0010833396224812924,
    -0.001399571602424053,
    -0.0016800646152146349,
    -0.00196336469749307,
    -0.0022106089083304453,
    -0.002454863440213011,
    -0.002640260676739399,
    -0.0028199649829799764,
    -0.002948354994606499,
    -0.003066320319988496,
    -0.0031252753270881763,
    -0.003162858694326896,
    -0.003140887674474949,
    -0.003108370839348731,
    -0.003009049128321192,
    -0.0029004948006240176,
    -0.002741914046894682,
    -0.002574621013955972,
    -0.0023580376719790842,
    -0.002140419024155149,
    -0.0018713312801691441,
    -0.001603416384356997,
    -0.0012817968750837066,
    -0.0009662145229869104,
    -0.0006201809831922755,
    -0.00028533906930346023,
    7.669052830413431e-05,
    0.00039651530083194823,
    0.0007332806915031239,
    0.0010410846003559326,
    0.001377058932439641,
    0.00168210529196678,
    0.001986154825340593,
    0.0022378321501489835,
    0.002492308518680314,
    0.002680161498006606,
    0.0028683710921084083,
    0.00300328069890425,
    0.0031229928600032823,
    0.003173004067527768,
    0.003214672765519383,
    0.0031994532895741144,
    0.003190892865904328,
    0.003105767709481,
    0.0030097683982530316,
    0.0028601355281399144,
    0.002695614172781014,
    0.002453822968665663,
    0.0022187431414798556,
    0.0019336048230799033,
    0.0016729689244954265,
    0.0013590369471485147,
    0.0010508971840400667,
    0.0007033418846708869,
    0.0003702888109124916,
    -1.568559251563855e-05,
    -0.0003481065342537686,
    -0.0007120765024617173,
    -0.0010481618704574838,
    -0.0014063512932136276,
    -0.0016997097493729888,
    -0.0019899204540836496,
    -0.0022314823809166007,
    -0.002533635200304853,
    -0.002759284885140929,
    -0.002965911699597066,
    -0.0030984122746235397,
    -0.0032235192715845294,
    -0.0032691390080321343,
    -0.0033404882859739576,
    -0.003336119186963697,
    -0.003353380363425319,
    -0.0032634899999882845,
    -0.003151101521286039,
    -0.0029842292403626848,
    -0.002827881421476145,
    -0.0025605861179872572,
    -0.0023618210916808635,
    -0.0021114226760728283,
    -0.0018689579125215187,
    -0.0014989634676557675,
    -0.0011194140741817996,
    -0.0007395725644795352,
    -0.00048592327762711794,
    -0.00010639156514402757,
    0.00022625805921987855,
    0.0006254622644872972,
    0.0009891926340223074,
    0.0013583719428970774,
    0.0016012515461246073,
    0.00191767811129554,
    0.002147684868937024,
    0.0025334088088676,
    0.0027260704766786177,
    0.002797295396252195,
    0.0028864515563003065,
    0.003146538811632809,
    0.003138102804110237,
    0.003161425864153822,
    0.0029656255888449467,
    0.002960701060350158,
    0.0028838491175369476,
    0.0025283379645446883,
    0.002081461967850831,
    0.0020889672500765213,
    0.0013534067519258678,
    0.000854517972537737,
    0.0004571879383600734,
    -0.000478642949432312,
    -0.0011662780906197391,
    -0.001936335679812058,
    -0.0033012299412659334,
    -0.0036946488378122627,
    0.9952096923453673
  ],
  "b": [
    0.0005365387037211692,
    0.0010669291485206002,
    0.0015849770154978222,
    0.002084617090639714,
    0.0025600779386518303,
    0.003005880446132809,
    0.003416853549011772,
    0.00378822917604279,
    0.0041157282151761815,
    0.004395516418828577,
    0.004624206386206736,
    0.004799042138121163,
    0.004918056213430694,
    0.004979935729559188,
    0.0049839436034507965,
    0.004930015934702705,
    0.004818822676446273,
    0.004651646916501062,
    0.00443034640927268,
    0.004157411615163914,
    0.0038360214747134138,
    0.0034698785846532035,
    0.003063118882993608,
    0.002620402966501144,
    0.002146962952387551,
    0.0016483458198437062,
    0.0011302903061213392,
    0.0005987471702145652,
    5.988984697812203e-05,
    -0.00048003464800472915,
    -0.0010147584921316587,
    -0.0015380428555614026,
    -0.002043748735876807,
    -0.002526058408718582,
    -0.002979461285938729,
    -0.0033986583848062057,
    -0.0037786407764569155,
    -0.004114984566295365,
    -0.004403814035107722,
    -0.004641723736634562,
    -0.004825836869601458,
    -0.004954004352501223,
    -0.005024729059060587,
    -0.005037076082983118,
    -0.004990705678967163,
    -0.004886129028558093,
    -0.004724631011430432,
    -0.004508103711390831,
    -0.004238973303431686,
    -0.003920279039071546,
    -0.0035555591979389047,
    -0.003148942522554267,
    -0.0027051830533434983,
    -0.0022295335899710886,
    -0.0017274167408225015,
    -0.0012044789641498816,
    -0.000666749118732613,
    -0.00012063565238896105,
    0.00042749333688160793,
    0.0009713621763601299,
    0.0015046451277027299,
    0.0020210115763829167,
    0.002514507345051795,
    0.0029794951422888166,
    0.003410583000628768,
    0.0038027023109635416,
    0.004151325639482151,
    0.004452319395741673,
    0.004701974277079133,
    0.004897205706698378,
    0.005035761922292808,
    0.005115908193469792,
    0.0051364810694265765,
    0.0050972725045209735,
    0.004999060085482352,
    0.004842888456820401,
    0.004630062057262588,
    0.004362706468220764,
    0.004044007038044893,
    0.003677653013371723,
    0.0032677481643877634,
    0.0028190467843233866,
    0.0023368933382104293,
    0.0018266483395676044,
    0.0012939688687987067,
    0.0007452424299078252,
    0.00018716960305197915,
    -0.00037407452493883156,
    -0.0009323714908908476,
    -0.0014811090375518904,
    -0.0020136147208699704,
    -0.0025239121376955794,
    -0.0030061935157921337,
    -0.00345439143183096,
    -0.0038628599355617216,
    -0.004227213624284842,
    -0.004543544832898833,
    -0.004807860146352512,
    -0.005016773410597558,
    -0.005168056932445018,
    -0.005259744838120948,
    -0.005290095209934851,
    -0.0052585965544396955,
    -0.005166105893012334,
    -0.005013454943479735,
    -0.004801496254842438,
    -0.004532594248872856,
    -0.004210784804195762,
    -0.003839753115699281,
    -0.0034225658067609565,
    -0.002963432924203958,
    -0.0024682787379172984,
    -0.0019431773116910243,
    -0.0013940201053016681,
    -0.0008272290972313362,
    -0.0002495400573144586,
    0.0003329870072613852,
    0.0009141507285784224,
    0.0014866089422311832,
    0.0020429177580092743,
    0.002577077490463275,
    0.0030832600541776745,
    0.003554749627783673,
    0.003985695111139597,
    0.004372510127992365,
    0.004711437386688048,
    0.0049967955822338515,
    0.005223320227496319,
    0.005389131308076861,
    0.005494188489132455,
    0.0055373794806426535,
    0.0055167540880858386,
    0.0054316393996799274,
    0.00528271455009426,
    0.005071808153799312,
    0.004802081183339209,
    0.004476965692329935,
    0.004098648384608984,
    0.003669764121663868,
    0.0031958730351429017,
    0.002684344284774762,
    0.002140593910030576,
    0.0015684258855361425,
    0.0009738935858159123,
    0.00036562015265905303,
    -0.00024902726629566426,
    -0.0008642189487824105,
    -0.0014732458659007478,
    -0.0020682696222254155,
    -0.0026417381597375416,
    -0.0031870322236896755,
    -0.00369847894408107,
    -0.004169697332481523,
    -0.004593656979034274,
    -0.00496492348714524,
    -0.005280027257726638,
    -0.0055370944575425535,
    -0.005735266642502164,
    -0.005866819824740041,
    0.9970429166425926
  ],
  "normalization": "Before use, recompute a_D=(1/eta-sum_{j<D} a_j*cosh(j*delta)+sum_{j=1}^D b_j*sinh(j*delta))/cosh(D*delta), in high precision or interval arithmetic. This imposes R(0)=1.",
  "formula": "v=sqrt(s*s-1); R(s)=eta*(sum_{j=0}^D a_j*cos(j*delta*v)+v*sum_{j=1}^D b_j*sin(j*delta*v)); f(s)=(1-R(s))/s, extended at zero."
}

==> anc/verification_set/certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_1e-15.json <==
{
  "status": "DOUBLE-PRECISION NUMERICAL CANDIDATE; NOT A CERTIFICATE",
  "eta": 1e-15,
  "ratio": 1.2872782552049793,
  "D": 160,
  "sigma": 44.46101581455555,
  "delta": 0.2778813488409722,
  "a": [
    9.807432769403246e-07,
    -5.254348104152192e-06,
    2.403430816319189e-06,
    1.18771546895069e-06,
    -1.7101662415134116e-05,
    -1.2700040027029599e-05,
    -3.1303462390888542e-06,
    1.5643748105959176e-06,
    -7.991534397758492e-06,
    -2.94542067788459e-06,
    1.4805922737110881e-05,
    1.4642303071996896e-05,
    7.681541057672803e-06,
    -6.482415285362846e-06,
    -7.698066139582619e-06,
    -9.894448983388834e-06,
    -1.2599698975961831e-05,
    -1.091021769144424e-05,
    6.735314622697013e-06,
    -5.9615229342106e-07,
    -1.4225163801359982e-06,
    2.423176740110492e-06,
    3.8667155285984815e-06,
    -9.247491857696192e-06,
    9.245704742050588e-07,
    1.0279604381692934e-05,
    1.5554722813434917e-05,
    4.369199136501299e-06,
    2.7110141756192775e-06,
    3.976810194542022e-06,
    4.002094484245068e-07,
    -6.759563019437411e-06,
    -1.4057388243470707e-05,
    -8.335789566007794e-06,
    -8.067314128094705e-06,
    -5.456279121314663e-06,
    9.574682754336471e-07,
    1.8490667980837623e-05,
    5.093620367843029e-06,
    1.0973145601807487e-07,
    -1.2190579637976128e-05,
    -1.1339685360557194e-05,
    -1.3366570179742805e-06,
    -5.270173049638422e-06,
    1.1510313684429223e-05,
    6.9121721144880485e-06,
    4.618553573508703e-06,
    3.8628050258073905e-06,
    9.191394141354461e-07,
    -1.5051227727104574e-05,
    -2.5808529617602126e-06,
    -9.163781657815634e-07,
    1.7349778682239507e-05,
    -6.905694208083816e-06,
    -1.597488577807157e-05,
    -2.0791579872392838e-05,
    -2.1276554771259443e-05,
    5.920832026733195e-06,
    1.3277821946208809e-05,
    6.877729229828491e-06,
    1.2887276245458924e-05,
    1.709923713609048e-05,
    1.4004703596687176e-07,
    -1.1893370509080001e-05,
    -9.311658563534165e-06,
    -5.467067117314719e-06,
    6.924485274165134e-06,
    2.7884872045074433e-05,
    -9.98433213663748e-06,
    -2.0421964006549804e-05,
    -7.256532189345515e-06,
    7.5517025961977015e-06,
    1.4370639893741553e-06,
    5.00228897725131e-06,
    -4.317164136216108e-06,
    -8.751297582622638e-06,
    1.9685486433985694e-05,
    -2.2506679065981243e-05,
    -1.8910890921553434e-05,
    5.847588958748713e-06,
    2.6741179465860884e-06,
    2.3491060121256343e-06,
    -2.6318783609772913e-05,
    -1.863641724695368e-05,
    1.9017417688742783e-05,
    7.3858614045378e-06,
    -2.444335311449573e-05,
    -1.074300598669997e-05,
    4.376840327259178e-06,
    -4.106096309736925e-06,
    -2.9953935817927134e-05,
    -8.366595225896716e-06,
    3.504285444651655e-05,
    -1.4856341440146045e-05,
    -4.605396816212644e-05,
    -1.4146427591046263e-05,
    1.3585893573764429e-05,
    -9.864708521473406e-06,
    -3.124425978384704e-05,
    2.1516450670947906e-05,
    -2.7922644594032757e-05,
    -2.634962236438746e-05,
    -8.846474422808042e-06,
    1.0595197363153909e-05,
    -5.326632204383288e-05,
    -5.119393256173056e-05,
    -2.0421411339431626e-05,
    1.7019251632968756e-05,
    -6.084670492034871e-05,
    -3.7618033110844624e-05,
    -4.6676536638546566e-05,
    -7.644245124056523e-05,
    -4.991348629571176e-05,
    -4.180656784762787e-05,
    -0.00013983864650178232,
    -0.00011289630908335129,
    -6.150854404368878e-05,
    -0.00016398908516490114,
    -0.00017475598105530133,
    -0.00017772458054750282,
    -0.00021966221592153017,
    -0.0001990028687510046,
    -0.0003051921550957946,
    -0.0003820919525181785,
    -0.000310666093709886,
    -0.0004697168764178205,
    -0.0005532782213332361,
    -0.0005717573849796048,
    -0.0007019250063700954,
    -0.0007922784434802753,
    -0.000976529851037132,
    -0.0009053183957820428,
    -0.0013203492608982793,
    -0.0012258101779415338,
    -0.001573391719453214,
    -0.0016556392941461618,
    -0.0018493270269984324,
    -0.001998298411695304,
    -0.002104689145879541,
    -0.0021852119439940195,
    -0.002140780833304853,
    -0.0019864900347797074,
    -0.0015862970440512286,
    -0.0008969629763586244,
    0.00022952839460356025,
    0.0020029909626863756,
    0.004632835065577306,
    0.008513575946804762,
    0.01404344086803996,
    0.021851718493026164,
    0.032759553030381576,
    0.047831364767812495,
    0.06859117818532406,
    0.09689401800650126,
    0.1353372851104174,
    0.18723873446593287,
    0.25691763067304146,
    0.34987018054804525,
    0.47223087800356967,
    0.6268192867038656,
    -1.2973281057880286
  ],
  "b": [
    -1.2679814842170066e-06,
    -1.3448684800338687e-06,
    -9.109285759028815e-07,
    1.0135854134524063e-06,
    3.048196787790588e-06,
    5.386368675346438e-06,
    5.314882972490057e-06,
    4.552032738647991e-06,
    2.5891179907169636e-06,
    1.99611216990318e-06,
    5.936016703216532e-07,
    -2.558604417844913e-07,
    -8.943305584882001e-07,
    -1.6321398440087615e-07,
    2.3594542197479793e-06,
    4.669728715170961e-06,
    4.3702320226170885e-06,
    2.459268255865685e-06,
    1.8208769951674308e-06,
    1.8411492851223298e-06,
    1.8738990253314039e-06,
    1.4262077265993564e-06,
    3.230594414046577e-06,
    4.8077249055544735e-06,
    7.86051985352499e-06,
    8.761404813618825e-06,
    7.839821938952173e-06,
    5.397250308170472e-06,
    6.849862094666315e-07,
    -2.532003113723397e-07,
    1.8566126490247956e-06,
    5.049012523998664e-06,
    8.226365178520753e-06,
    9.32106924933114e-06,
    7.594234754977322e-06,
    5.864892783108398e-06,
    7.1192792614660915e-06,
    8.085036479170182e-06,
    6.631740292200446e-06,
    6.750835867792469e-06,
    6.4038790233755545e-06,
    8.527660838005021e-06,
    1.0528492175055566e-05,
    1.1535472850638516e-05,
    1.0050315598534565e-05,
    7.537564837919059e-06,
    6.985253365662304e-06,
    1.0066246918870256e-05,
    1.1829591265679178e-05,
    9.283185098785238e-06,
    7.244952254054461e-06,
    8.392702301978136e-06,
    8.840146118944291e-06,
    1.0581646448387295e-05,
    1.2571550745629088e-05,
    1.5739071896521458e-05,
    1.7380238327913712e-05,
    1.8868313501473926e-05,
    1.8226541982149645e-05,
    1.4066839437963234e-05,
    1.2020257585148784e-05,
    1.4310596445226059e-05,
    1.710615052302314e-05,
    1.572926402668438e-05,
    1.4076157835578893e-05,
    1.3049293306446832e-05,
    1.4622832627227964e-05,
    1.6001392357286968e-05,
    1.591222577618529e-05,
    1.6955869853460386e-05,
    1.880659780119771e-05,
    2.1400972433791594e-05,
    1.7325379751159532e-05,
    1.4841762310845081e-05,
    1.4835755330208213e-05,
    2.0133956161444422e-05,
    2.35809348303824e-05,
    2.4279391421271845e-05,
    2.2135506234538464e-05,
    2.5027018868148844e-05,
    2.2470904004026408e-05,
    2.368453978541281e-05,
    2.6191318048045864e-05,
    2.9997204270274446e-05,
    3.110824079218752e-05,
    2.6158252687131154e-05,
    2.6451856188031797e-05,
    3.1643644201441745e-05,
    3.667473338134519e-05,
    4.02282016018265e-05,
    4.148958958739565e-05,
    4.2291927689226956e-05,
    4.378449933074037e-05,
    4.744208086238138e-05,
    5.3594657217413455e-05,
    5.34807795109315e-05,
    5.3462935600669825e-05,
    5.2378518518050354e-05,
    5.5803388182702346e-05,
    6.557837028239631e-05,
    7.220343648370252e-05,
    7.171904607900676e-05,
    7.096429100899915e-05,
    8.449641926017708e-05,
    8.765876061424889e-05,
    0.00010239219203249333,
    0.00010801579237963772,
    0.00010964557346421874,
    0.00012046217563221867,
    0.00013949381814557202,
    0.00015772177199886424,
    0.00016614025740977164,
    0.00018426824226218047,
    0.00021158179718269794,
    0.00024100981479451228,
    0.0002767651801531796,
    0.00030893347812869896,
    0.0003502313859637066,
    0.0004111231358069645,
    0.00046535442273586255,
    0.0005236469255763841,
    0.0006100920429874005,
    0.0007081148181652754,
    0.0008166689853946531,
    0.0009429278912508678,
    0.0010986420434917538,
    0.001294325629263492,
    0.001495405709901928,
    0.0017574192578997424,
    0.002070601092328228,
    0.002416157389772913,
    0.002844292037211417,
    0.0033561390153361054,
    0.003940188380564925,
    0.0046604302490763205,
    0.005492455642284754,
    0.006490026951001999,
    0.0076708698754350945,
    0.009072062436662393,
    0.010738581628878143,
    0.012717320858136323,
    0.015067049512137432,
    0.017861288320621237,
    0.021180181521316906,
    0.025129019877384976,
    0.029826756659243774,
    0.03541769694179993,
    0.042077234586225185,
    0.050009828257382885,
    0.05947338717008879,
    0.07076973746955761,
    0.0842733846281544,
    0.10044152950753221,
    0.11983640253174985,
    0.1431746775421332,
    0.17136940506286924,
    0.20565662211083177,
    0.24782929889401667,
    0.3011050543290954,
    -0.827709052760273
  ],
  "normalization": "Before use, recompute a_D=(1/eta-sum_{j<D} a_j*cosh(j*delta)+sum_{j=1}^D b_j*sinh(j*delta))/cosh(D*delta), in high precision or interval arithmetic. This imposes R(0)=1.",
  "formula": "v=sqrt(s*s-1); R(s)=eta*(sum_{j=0}^D a_j*cos(j*delta*v)+v*sum_{j=1}^D b_j*sin(j*delta*v)); f(s)=(1-R(s))/s, extended at zero."
}

==> anc/verification_set/certificates/dual_and_entire/numeric_frontier_reproducibility/coefficients_eta_1e-16.json <==
{
  "status": "DOUBLE-PRECISION NUMERICAL CANDIDATE; NOT A CERTIFICATE",
  "eta": 1e-16,
  "ratio": 1.2722165662888665,
  "D": 160,
  "sigma": 46.870190409549046,
  "delta": 0.29293869005968154,
  "a": [
    -6.648522559564452e-06,
    1.1837120220405447e-06,
    1.3377591303207626e-05,
    8.781344207412584e-06,
    5.4059494644089594e-06,
    -1.9044455289429112e-05,
    -2.49338366979961e-05,
    -9.768980938261228e-06,
    1.5224990003601398e-05,
    2.1665322481166692e-05,
    4.083934146854541e-07,
    -4.904562511593657e-06,
    -6.602216620757933e-06,
    -9.103477036412316e-06,
    -7.706344878373568e-06,
    2.696220767516628e-06,
    7.497652125047543e-06,
    6.23442685558437e-06,
    -1.1656586820739167e-06,
    -6.783012814208767e-06,
    1.710270400843704e-05,
    2.02267411025924e-05,
    -1.5717371338751051e-06,
    -1.0412444927813613e-05,
    -8.277252556149068e-06,
    -6.028764601302931e-06,
    -1.9868972686151012e-07,
    6.038812585257992e-06,
    2.760602581994213e-06,
    -1.0601081278920836e-06,
    -1.3540597148642206e-05,
    -1.172297827624441e-05,
    5.6415584218580395e-06,
    8.889492252739461e-06,
    3.4372128807213456e-06,
    1.2407870663067181e-05,
    -1.6119242402231204e-06,
    -4.5885552382624293e-07,
    7.649071900522686e-07,
    -8.91734365463036e-06,
    -1.0855124435465106e-05,
    -1.2731618016073007e-05,
    1.2487582754377717e-05,
    2.554752056973671e-06,
    -5.783338715295291e-06,
    -1.626296087503669e-05,
    -1.996231327881641e-05,
    1.043125672250067e-06,
    2.504363319319235e-05,
    2.2681427636701524e-05,
    -1.454514127197351e-07,
    -3.848179520293162e-06,
    -6.91511227563662e-06,
    -1.551028482014284e-05,
    -1.8514760167809375e-05,
    -1.5134927833101352e-06,
    9.030433126058724e-06,
    1.4590784022338743e-05,
    1.8226814313389547e-05,
    -1.4008887427650128e-05,
    -2.9976722277112135e-05,
    -2.1290068614536904e-06,
    1.3776720174519832e-05,
    -1.1067609489418502e-05,
    -8.335487368350769e-06,
    -2.9210755380196248e-06,
    -4.163687276650588e-06,
    6.7715679030198e-06,
    -1.6370949790139672e-05,
    -1.3180580002112887e-05,
    2.9507687316102958e-05,
    4.864394878605603e-05,
    -1.624385366721539e-05,
    -1.0359557074859377e-05,
    -2.029843446171149e-05,
    1.042393666121945e-05,
    5.28628549131439e-06,
    -3.081669417910781e-05,
    -6.296653341110838e-06,
    1.1909573246150903e-05,
    -1.4347313251297992e-05,
    -1.6284442362404366e-05,
    3.6498577686348365e-06,
    2.3240513748089193e-05,
    4.669188106297633e-06,
    -3.704390274299964e-05,
    -5.90331583771509e-06,
    1.6385366567853488e-05,
    -8.49162726646314e-06,
    -2.0690769281304192e-05,
    -1.7180492757806724e-05,
    1.0698210441543258e-06,
    -2.088804897112967e-05,
    -1.7234414068503522e-05,
    1.2571131729946403e-05,
    1.431802224157978e-06,
    -1.6765341500496924e-05,
    -3.9946859764737276e-05,
    2.461010385293093e-05,
    1.561655743385748e-05,
    -1.0442419835960528e-05,
    -3.6066092516579463e-05,
    2.421481974961755e-05,
    -5.443073797777487e-05,
    -3.2901498880038622e-06,
    -2.857081917974785e-06,
    -4.8482104960224087e-05,
    -5.4279092716726596e-05,
    8.941611097587195e-06,
    5.672345728934254e-06,
    -5.9476539799273203e-05,
    -3.863081176779419e-05,
    -3.827260991797647e-05,
    -7.889583828748231e-05,
    -3.591620429745694e-05,
    -9.913441605483918e-05,
    -0.0001302189208974797,
    -2.9170692682668525e-05,
    -0.00010807681727048253,
    -0.00017219240479766134,
    -0.0001298004523216695,
    -0.00018186410320609206,
    -0.00019672506378849342,
    -0.0002710271649742017,
    -0.00031914647158289987,
    -0.0002611082004294205,
    -0.00046549150066696536,
    -0.00043908772981155457,
    -0.0005015687202406898,
    -0.0006638650137149232,
    -0.0007692543361260934,
    -0.0008037304934382247,
    -0.0010702906643881211,
    -0.0010758835489443931,
    -0.0013410232840169237,
    -0.0014692199283327413,
    -0.0016603045003712805,
    -0.0018401199833636365,
    -0.0019840373619354305,
    -0.0021332356807559,
    -0.0021992187245084144,
    -0.002172904006532223,
    -0.0019784578810891538,
    -0.0015097328914990627,
    -0.0006969009266792497,
    0.0006788406795719402,
    0.0028007230975028137,
    0.0060553835651398075,
    0.010880298470779455,
    0.017857631493921534,
    0.027865630210071067,
    0.04198568728620874,
    0.061840273036643856,
    0.08946731735346111,
    0.12768726960636426,
    0.1802441560238225,
    0.2520246769121779,
    0.3494362530713536,
    0.4798903700766193,
    0.6477964447847595,
    -1.2692374708689362
  ],
  "b": [
    -2.340475440397743e-06,
    -3.7508394378190457e-06,
    -3.0412426655141383e-06,
    9.97115907579125e-07,
    4.4239266979374205e-06,
    4.299024186556392e-06,
    2.3734684306651354e-06,
    9.107974133571199e-07,
    6.633076621230167e-07,
    -4.794285351421578e-07,
    -1.933517521259015e-06,
    -1.4988234871738771e-06,
    3.4152690615148116e-07,
    3.1569272129192284e-06,
    7.998278069106702e-06,
    8.674998464741983e-06,
    7.24922760614409e-06,
    3.689799368040089e-06,
    4.301106466042102e-07,
    -1.5127947086627118e-06,
    -9.452872069467314e-07,
    5.011262696335008e-07,
    2.1013300645351405e-06,
    4.886204722498435e-06,
    5.815859002447878e-06,
    5.230576278177633e-06,
    4.108231914176504e-06,
    3.1905143530808316e-06,
    3.1822909925209184e-06,
    3.901125561763643e-06,
    5.164445619288396e-06,
    6.688755966307852e-06,
    4.91670677282837e-06,
    1.5431787440452276e-06,
    1.6462756773360404e-06,
    2.867382243678699e-06,
    3.0560706821207674e-06,
    4.95365726712086e-06,
    4.610722763394807e-06,
    3.861532199573315e-06,
    2.9440941454244276e-06,
    3.771566012640567e-06,
    5.605339099678791e-06,
    5.040849000691055e-06,
    4.33932560023681e-06,
    8.785691337754893e-06,
    1.0658851844830541e-05,
    1.1502292269891292e-05,
    9.150472128151341e-06,
    6.683723053121265e-06,
    5.653626769010961e-06,
    6.33595958071376e-06,
    9.2144262572919e-06,
    1.1081353308568414e-05,
    1.2162730902386159e-05,
    1.2859231607206263e-05,
    1.2050501094360823e-05,
    1.0424320072557553e-05,
    9.268513214300701e-06,
    9.744770831274851e-06,
    1.2232455587535561e-05,
    1.3644409971626097e-05,
    1.336104902556414e-05,
    1.2233062612971527e-05,
    1.486109986199994e-05,
    1.853626111227034e-05,
    2.2103533261873215e-05,
    2.1733960189286384e-05,
    2.0303579554035854e-05,
    1.825656800342551e-05,
    1.588619874291976e-05,
    1.4231943499249682e-05,
    1.435938598070892e-05,
    1.7201417441769353e-05,
    1.9121211352679843e-05,
    1.7895691266038664e-05,
    1.8695963798908652e-05,
    1.7425554342364025e-05,
    2.19634126967099e-05,
    2.588473691914345e-05,
    2.8786255469122885e-05,
    2.8686334656387352e-05,
    2.4257419929676124e-05,
    2.4470633653062022e-05,
    2.6385097993931704e-05,
    2.7748518698446637e-05,
    3.084385142973072e-05,
    3.282111734492794e-05,
    3.2495492620192813e-05,
    3.0190137838263126e-05,
    3.400996556745405e-05,
    4.307559550552329e-05,
    4.168185933033177e-05,
    3.9176012129970394e-05,
    4.178776944548485e-05,
    4.6505799385951926e-05,
    4.784833622167776e-05,
    5.2811171043845245e-05,
    5.416347520226238e-05,
    4.7958432388638725e-05,
    5.46295759334469e-05,
    6.0836254003369646e-05,
    6.864776753939678e-05,
    6.669294089744373e-05,
    6.731731584046083e-05,
    7.811931053564646e-05,
    8.557976609549405e-05,
    9.457791087499797e-05,
    9.878251083254193e-05,
    0.00010269593080206095,
    0.00011689776436076595,
    0.00014059937535291592,
    0.00015112896182862325,
    0.00016111137925502777,
    0.0001876464903209326,
    0.0002121192288847996,
    0.00023846719919874026,
    0.00026790083203677,
    0.0003033487614708949,
    0.0003578323061047382,
    0.00040688017225243425,
    0.00045729967649680425,
    0.0005428891402233596,
    0.0006318467362934848,
    0.0007282539449094324,
    0.0008519620330183389,
    0.001002616834306987,
    0.0011767678262621535,
    0.0013691429375200454,
    0.001642638686948711,
    0.001912344472303101,
    0.002280624186898931,
    0.0026961924356216594,
    0.003203472504543184,
    0.003812704965366671,
    0.004539795237451689,
    0.0054128423644725,
    0.006458286685041689,
    0.007713031689405691,
    0.009216076812627046,
    0.0110227830622382,
    0.013189400919179476,
    0.015793686973471638,
    0.018921388650099832,
    0.022681093583727933,
    0.027204254212199838,
    0.03264398949544248,
    0.039195348122437655,
    0.047084533883883936,
    0.05659733503117171,
    0.06807741611138092,
    0.08194899618583186,
    0.09874128304122504,
    0.11910596148024591,
    0.14388101430209355,
    0.17414397023890077,
    0.21135545012803306,
    0.25763906953859367,
    0.31675430345881045,
    -0.8175996333538015
  ],
  "normalization": "Before use, recompute a_D=(1/eta-sum_{j<D} a_j*cosh(j*delta)+sum_{j=1}^D b_j*sinh(j*delta))/cosh(D*delta), in high precision or interval arithmetic. This imposes R(0)=1.",
  "formula": "v=sqrt(s*s-1); R(s)=eta*(sum_{j=0}^D a_j*cos(j*delta*v)+v*sum_{j=1}^D b_j*sin(j*delta*v)); f(s)=(1-R(s))/s, extended at zero."
}

==> anc/verification_set/certificates/dual_and_entire/numeric_frontier_reproducibility/numeric_arb_certify.py <==
import sys,os,json,time,math
from flint import arb,ctx
ctx.prec=192
import argparse
ap=argparse.ArgumentParser();ap.add_argument('--eta',default='1e-15');ap.add_argument('--N',type=int,default=60000);ap.add_argument('--gapN',type=int,default=10000);ap.add_argument('--test',type=int,default=0);args=ap.parse_args()
p=f'numeric_frontier_reproducibility/coefficients_eta_{float(args.eta)}.json'
d=json.load(open(p),parse_float=str)
eta=arb(d['eta']);delta=arb(d['delta']);D=int(d['D']);sig=D*delta;P=2*arb.pi()/delta
A=[arb(x) for x in d['a']];B=[arb(0)]+[arb(x) for x in d['b']]
norm=arb(0)
for j in range(D):norm+=A[j]*(j*delta).cosh()
for j in range(1,D+1):norm-=B[j]*(j*delta).sinh()
A[D]=(1/eta-norm)/(D*delta).cosh()
L2=arb(0)
for j in range(D+1):
 t=j*delta;L2+=abs(A[j])*(t*t+4*t/(3*arb(3).sqrt())+1)
 if j:L2+=abs(B[j])*(t*t+2*t+1)
N=args.N;Eg=arb('1.00013');Ebar=arb('1.0004');rem=P*P*L2/(8*N*N)
assert Eg+rem<Ebar,('phase remainder',str(Eg+rem))

def poly(x,y,hyperbolic=False):
 c=arb(1);sn=arb(0);av=A[0];bv=arb(0)
 for j in range(1,D+1):
  cn=x*c+y*sn if hyperbolic else x*c-y*sn
  sn=y*c+x*sn;c=cn
  av+=A[j]*c;bv+=B[j]*sn
 return av,bv

def check(y,threshold,where):
 if not abs(y)<threshold:raise RuntimeError(f'FAILED {where}: {y}, threshold {threshold}')

start=time.time();max_mid=0.;alias_count=0;fallback_count=0
count=N if not args.test else args.test
for k in range(count):
 sn,cs=(arb(2*k)/N).sin_cos_pi()
 av,bv=poly(cs,sn);v=arb(k)*P/N
 check(bv,Eg,('B',k))
 y=(av+v*bv)/(1+v*v).sqrt();check(y,Eg,('first',k));max_mid=max(max_mid,abs(float(y.mid())),abs(float(bv.mid())))
 if av.contains(0):
  check((av*av+bv*bv).sqrt(),Eg,('zeroA',k));fallback_count+=1
 else:
  jstar=(bv/av-v)/P
  if not jstar<0:
   jm=float(jstar.mid())
   if not math.isfinite(jm) or abs(jm)>1e12:
    check((av*av+bv*bv).sqrt(),Eg,('largealias',k));fallback_count+=1
   else:
    est=math.floor(jm)
    if not (jstar>est-1 and jstar<est+2):
     check((av*av+bv*bv).sqrt(),Eg,('widealias',k));fallback_count+=1
    else:
     for n in range(max(0,est-1),max(0,est+2)+1):
      vv=v+n*P; yy=(av+vv*bv)/(1+vv*vv).sqrt();check(yy,Eg,('alias',k,n));max_mid=max(max_mid,abs(float(yy.mid())));alias_count+=1
 if k and k%10000==0: print(json.dumps({'eta':args.eta,'phase':k,'seconds':time.time()-start}),flush=True)
print(json.dumps({'eta':args.eta,'phase_done':count,'seconds':time.time()-start,'max_mid':max_mid,'L2':str(L2),'remainder':str(rem),'alias_count':alias_count,'fallback':fallback_count}),flush=True)
if args.test:sys.exit(0)
# Gap and baseline grid bounds are chosen decimal rationals, then checked pointwise.
row=next(r for r in json.load(open('numeric_frontier_reproducibility/numerical_summary.json')) if r['eta']==float(args.eta))
g=arb(str((math.ceil(row['gapgrid']*1e6)+1)/1e6))
# Deliberately generous baseline bound; the selected rational values are checked below.
bg=arb({'1e-08':'2.2215','1e-09':'2.3287','1e-10':'2.4308','1e-15':'3.0477','1e-16':'3.1271'}[str(float(args.eta))])
Ng=args.gapN
for k in range(1,Ng+1):
 s=arb(k)/Ng;w=(1-s*s).sqrt();th=delta*w
 av,bb=poly(th.cosh(),th.sinh(),True)
 ff=(1-eta*(av-w*bb))/s;check(ff,g,('gap',k))
 Rb=((1+w)*(-sig*(1-w)).exp()+(1-w)*(-sig*(1+w)).exp())/2
 fb=(1-Rb)/s;check(fb,bg,('baselinegap',k))
 if k%5000==0:print(json.dumps({'eta':args.eta,'gap':k,'seconds':time.time()-start}),flush=True)
zeta=sig*sig/(8*Ng*Ng)
Fc=g/(1-zeta);Fbase=bg/(1-zeta)
assert Fc>1+eta*Ebar
assert Fbase>1+(-sig).exp()
e0=(-sig).exp()/eta
lam=(Ebar-1)/(Ebar-e0)
assert e0>0 and e0<1
assert lam>0 and lam<1
Fm=(1-lam)*Fc+lam*Fbase
# mixing f_sigma into candidate gives exact error<=eta
out={'status':'CERTIFIED WITH ARB BALL ARITHMETIC','precision_bits':ctx.prec,'eta_exact':d['eta'],'delta_exact':d['delta'],'sigma':str(sig),'D':D,'phase_grid_N':N,'phase_grid_upper':str(Eg),'L2':str(L2),'phase_remainder':str(rem),'candidate_error_ratio_upper':str(Ebar),'gap_grid_N':Ng,'gap_grid_upper':str(g),'baseline_gap_grid_upper':str(bg),'norm_bootstrap_factor':str(zeta),'candidate_norm_upper':str(Fc),'baseline_norm_upper':str(Fbase),'baseline_error_ratio':str(e0),'mixture_lambda':str(lam),'mixed_feasible_norm_upper':str(Fm),'mixed_feasible_norm_upper_float':float(Fm.upper()),'ratio_original_eta':str(sig/(-eta.log())),'seconds':time.time()-start,'normalization':'a_D=(1/eta-sum_{j<D}a_j cosh(jdelta)+sum_{j>=1}b_j sinh(jdelta))/cosh(Ddelta); others exact decimal rationals from coefficient JSON; sigma=Ddelta.'}
print(json.dumps(out),flush=True)
json.dump(out,open(f'numeric_frontier_reproducibility/arb_upper_certificate_eta_{args.eta}.json','w'),indent=2)


==> anc/verification_set/certificates/dual_and_entire/numeric_frontier_reproducibility/numeric_arb_gain.py <==
import sys,json,glob,math
from flint import arb,ctx
ctx.prec=192
pts={'1e-8':'0.366614','1e-9':'0.345908','1e-10':'0.328360','1e-15':'0.268620','1e-16':'0.260155'}
rows=[]
for e,ss in pts.items():
 path=f'numeric_frontier_reproducibility/arb_upper_certificate_eta_{e}.json';d=json.load(open(path));eta=arb(e);sigma=arb(160)*arb(d['delta_exact']);r=sigma/(-eta.log());F=arb(d['mixed_feasible_norm_upper']);s=arb(ss);w=(1-s*s).sqrt();su=-eta.log();R=((1+w)*(-su*(1-w)).exp()+(1-w)*(-su*(1+w)).exp())/2;rho=(1-R)/s;G=rho/(r*F)
 nceil=(math.ceil(float(F.upper())*1e9)+1)/1e9;gfloor=(math.floor(float(G.lower())*1e6)-1)/1e6
 assert F<arb(str(nceil));assert G>arb(str(gfloor))
 d.update(rho_evaluation_point=ss,rho_lower_evaluation=str(rho),gain_lower_interval=str(G),gain_lower_decimal=str(gfloor),norm_upper_decimal=str(nceil))
 json.dump(d,open(path,'w'),indent=2)
 rows.append({'eta':e,'delta_exact':d['delta_exact'],'sigma':str(sigma),'ratio':str(r),'rho_point':ss,'rho_point_value':str(rho),'phi_upper':str(F),'phi_upper_decimal':str(nceil),'gain_lower':str(G),'gain_lower_decimal':str(gfloor)})
 print(json.dumps(rows[-1]),flush=True)
json.dump(rows,open('numeric_frontier_reproducibility/arb_upper_summary.json','w'),indent=2)


==> anc/verification_set/certificates/dual_and_entire/numeric_frontier_reproducibility/numerical_summary.json <==
[
  {
    "eta": 1e-10,
    "gapgrid": 1.6115954646402595
  },
  {
    "eta": 1e-15,
    "gapgrid": 1.6454638290509287
  },
  {
    "eta": 1e-16,
    "gapgrid": 1.6860113512103019
  },
  {
    "eta": 1e-08,
    "gapgrid": 1.4800985525603374
  },
  {
    "eta": 1e-09,
    "gapgrid": 1.5472752381103483
  }
]


==> anc/verification_set/certificates/frontier_and_windows/finite_kappa/verify_exact_q3.py <==
#!/usr/bin/env python3
"""Exact-rational check of the explicit example (mu=1/2, eta=9/10).

The proof establishes, for a=1/(2m),
    Phi(1/2,9/10) = 1/(10 sin 1),
    (M/kappa)_m = 1/(10 sin((2m-1) asin(1/(2m)))).
This script encloses every transcendental quantity with Fraction Taylor bounds.
It does not call an LP, perform sampled feasibility tests, or use floating point
in any proof check. Decimal arithmetic is used solely for outward display.
"""
from fractions import Fraction as F
from math import comb, factorial
from decimal import Decimal, localcontext, ROUND_FLOOR, ROUND_CEILING


def asin_interval(x, terms=18):
    """Positive Taylor terms; next-term ratios are at most x*x."""
    assert F(0) <= x <= F(1, 2)
    total = sum((F(comb(2*n, n), 4**n*(2*n+1))*x**(2*n+1)
                 for n in range(terms)), F(0))
    nxt = F(comb(2*terms, terms), 4**terms*(2*terms+1))*x**(2*terms+1)
    return total, total + nxt/(1-x*x)


def sin_point_interval(x, terms=18):
    """Alternating series at 0<=x<=1, truncated after an even term count."""
    assert F(0) <= x <= F(1)
    assert terms % 2 == 0
    total = sum((F((-1)**n, factorial(2*n+1))*x**(2*n+1)
                 for n in range(terms)), F(0))
    return total, total + x**(2*terms+1)/factorial(2*terms+1)


def sin_interval(interval):
    lo, hi = interval
    assert 0 <= lo <= hi <= 1
    return sin_point_interval(lo)[0], sin_point_interval(hi)[1]


def cos_point_interval(x=F(1), terms=18):
    assert 0 <= x <= 1 and terms % 2 == 0
    total = sum((F((-1)**n, factorial(2*n))*x**(2*n)
                 for n in range(terms)), F(0))
    return total, total+x**(2*terms)/factorial(2*terms)


def reciprocal_scaled(interval, scale=F(1, 10)):
    lo, hi = interval
    assert 0 < lo <= hi
    return scale/hi, scale/lo


def display_interval(interval, places=18):
    def out(x, mode):
        with localcontext() as ctx:
            ctx.prec = 100
            ctx.rounding = mode
            value = Decimal(x.numerator)/Decimal(x.denominator)
            return str(value.quantize(Decimal(1).scaleb(-places), rounding=mode))
    return '['+out(interval[0], ROUND_FLOOR)+', '+out(interval[1], ROUND_CEILING)+']'


def main():
    # Uniform feasibility bounds in the written proof, valid for all m>=2.
    # theta >=3/4, sin(theta)>=sin(3/4)>=3/4-(3/4)^3/6=87/128.
    assert F(3, 4)-F(3, 4)**3/6 == F(87, 128)
    rho_upper = F(1, 10)/F(87, 128)
    assert rho_upper+F(1, 2) < F(9, 10)
    # d*asin(10a/9) <=20/sqrt(299)<5/4<pi/2 (pi>3).
    assert F(20)**2/F(299) < F(5, 4)**2
    assert F(5, 4) < F(3, 2)
    # Entire candidate's tail: rho<=3/25, 1/pi<1/3.
    assert F(3, 25)+F(1, 3) < F(9, 10)

    si = sin_point_interval(F(1))
    co = cos_point_interval(F(1))
    phi = reciprocal_scaled(si)
    coefficient = (F(1, 10)*co[0]/si[1]**2,
                   F(1, 10)*co[1]/si[0]**2)
    print('Phi =', display_interval(phi))
    print('positive coefficient = cos(1)/(10 sin(1)^2) =',
          display_interval(coefficient))
    print('kappa  rho_a  rho_a-Phi  kappa*(rho_a-Phi)')
    for m in (10, 20, 40, 80, 160):
        a = F(1, 2*m)
        lo, hi = asin_interval(a)
        theta = ((2*m-1)*lo, (2*m-1)*hi)
        assert 0 < theta[0] <= theta[1] < 1
        rho = reciprocal_scaled(sin_interval(theta))
        difference = rho[0]-phi[1], rho[1]-phi[0]
        assert difference[0] > 0
        scaled = difference[0]/a, difference[1]/a
        print(2*m, display_interval(rho), display_interval(difference),
              display_interval(scaled))
    print('PASS: every displayed enclosure follows from rational Taylor bounds.')


if __name__ == '__main__':
    main()


==> anc/verification_set/certificates/frontier_and_windows/frontier_alternative/root_intervals.py <==
#!/usr/bin/env python3
"""Exact rational certificates for the elliptic frontier.

Standard library only. Every sign assertion uses fractions.Fraction.
Printed decimals are rounded outwards. The elliptic parameter is m=1-b*b.

For a_n=(binom(2n,n)/4**n)**2,
  K(m) = (pi/2) sum a_n*m**n,
  R(b) = (pi*m/4) sum a_n*m**n/(n+1).
The ratio of successive terms in either series is at most m, hence
the first omitted term divided by (1-m) bounds the positive tail.

The gain interval uses only the supplied decimal prefix
0.6381726863 <= c0 <= 0.6381726864. It does not independently certify
an earlier identification of c0.
"""

from fractions import Fraction as F
from math import isqrt


def atan_reciprocal(q, n=80):
    """Alternating-series bounds for atan(1/q)."""
    x = F(1, q)
    s = F(0)
    p = x
    for j in range(n):
        s += (-1 if j % 2 else 1) * p / (2*j + 1)
        p *= x*x
    remainder = (-1 if n % 2 else 1) * p / (2*n + 1)
    return min(s, s+remainder), max(s, s+remainder)


def pi_interval():
    a0, a1 = atan_reciprocal(5)
    b0, b1 = atan_reciprocal(239)
    return 16*a0-4*b1, 16*a1-4*b0


PI = pi_interval()


def elliptic_intervals(b, n=256):
    """Return ((Rlo,Rhi),(Klo,Khi)) using positive series."""
    m = 1-b*b
    assert 0 < m < 1
    term = F(1)  # a_j*m**j
    sk = sr = F(0)
    for j in range(n):
        sk += term
        sr += term/(j+1)
        term *= m*F((2*j+1)**2, (2*j+2)**2)
    # term is the first omitted term, a_n*m**n.
    tk = term/(1-m)
    tr = term/F(n+1)/(1-m)
    return ((PI[0]*m*sr/4, PI[1]*m*(sr+tr)/4),
            (PI[0]*sk/2, PI[1]*(sk+tk)/2))


def fmt_interval(interval, places=12):
    """Return decimal endpoints rounded down/up using integer arithmetic."""
    scale = 10**places
    def fmt(k):
        sign = '-' if k < 0 else ''
        k = abs(k)
        return f'{sign}{k//scale}.{k%scale:0{places}d}'
    lo, hi = interval
    low = (lo.numerator*scale)//lo.denominator
    high = -((-hi.numerator*scale)//hi.denominator)
    return '['+fmt(low)+', '+fmt(high)+']'


def sqrt_interval(q, places=40):
    scale = 10**places
    lower = isqrt(q.numerator*scale*scale//q.denominator)
    return F(lower, scale), F(lower+1, scale)


def certified_frontier_root(lam, blo, bhi):
    rlo = elliptic_intervals(blo)[0]
    rhi = elliptic_intervals(bhi)[0]
    # R is strictly decreasing, so these signs enclose its unique root R(b)=1/lam.
    assert rlo[0] > 1/lam
    assert rhi[1] < 1/lam
    return F(1)/bhi, F(1)/blo


def main():
    roots = [
        (F(13,10), F('0.4041646879061'), F('0.4041646879064')),
        (F(3,2), F('0.5048648488594'), F('0.5048648488598')),
        (F(2), F('0.647442927939'), F('0.647442927942')),
    ]
    print('CERTIFIED: elliptic frontier values Psi(lambda)=1/b_lambda')
    for lam, blo, bhi in roots:
        result = certified_frontier_root(lam, blo, bhi)
        print(f'lambda={lam}: B(lambda)={fmt_interval(result)}')

    # P(b)=b*R(b) is strictly concave. P'=R-b*b*K is strictly decreasing.
    # Thus the following signs bracket the unique global maximizer.
    blo, bhi = F('0.546509413767'), F('0.546509413769')
    (rll, rlh), (kll, klh) = elliptic_intervals(blo)
    (rhl, rhh), (khl, khh) = elliptic_intervals(bhi)
    assert rll-blo*blo*klh > 0
    assert rhh-bhi*bhi*khl < 0
    d_interval = F(1)/(bhi*rlh), F(1)/(blo*rhl)
    lam_interval = F(1)/rlh, F(1)/rhl
    norm_interval = F(1)/bhi, F(1)/blo
    print('CERTIFIED: unique minimizer of lambda*B(lambda)')
    print('b0 =', fmt_interval((blo, bhi)))
    print('lambda0 =', fmt_interval(lam_interval))
    print('B(lambda0) =', fmt_interval(norm_interval))
    print('D0 =', fmt_interval(d_interval))
    assert d_interval[0] > F('2.94918986119')
    assert d_interval[1] < F('2.94918986123')

    sqrt2lo, sqrt2hi = sqrt_interval(F(2))
    c0lo, c0hi = F('0.6381726863'), F('0.6381726864')
    gain_with_matching_upper = (c0lo/(sqrt2hi*d_interval[1]),
                                c0hi/(sqrt2lo*d_interval[0]))
    gain_unconditional = (c0lo/(4*sqrt2hi),
                          c0hi/(sqrt2lo*d_interval[0]))
    print('Using the matching upper construction proved in Section S5.2 of the Supplemental Material:')
    print('c0/(sqrt(2)*D0) =', fmt_interval(gain_with_matching_upper))
    print('All exact-rational sign assertions passed.')


if __name__ == '__main__':
    main()


==> anc/verification_set/certificates/frontier_and_windows/frontier_numerics/certify_envelope.py <==
#!/usr/bin/env python3
"""Reproduce finite-bandwidth elliptic-envelope lower-bound certificates.

No third-party packages required. All interval endpoints use directed Decimal
rounding. Transcendental endpoints are enlarged by one Decimal ulp. The only
quadrature has the explicit composite-midpoint error bound stated below.

Mathematical input (proved separately in the research response): if
  R(b) = integral_b^1 sqrt((t*t-b*b)/(1-t*t)) dt <= 1/lambda,
  sigma=lambda*L,
then Phi(sigma/2, exp(-L)) >= (1-T)/(s+b*T) for b<s<1, where
  T=exp(-sigma*J_b(s)+acosh(s/b)),
  J_b(s)=integral_b^s sqrt((t*t-b*b)/(1-t*t)) dt.
The program certifies this explicit lower bound. It does not solve a grid LP
and does not claim to certify that this lower bound is the exact optimum.

R certificate: m=1-b*b, a_n=(binomial(2n,n)/4**n)**2,
 R=(pi/4)*sum_{n>=0} a_n*m**(n+1)/(n+1).
The tail after n=N-1 is <= a_N*m**(N+1)/((N+1)*(1-m)).
Pi is enclosed using the alternating series in Machin's formula.

J certificate: d=s-b; put t=b+d*u*u. Then J=int_0^1 g(u)du,
 g(u)=2*d**1.5*u*u*F(u*u),
 F(v)=sqrt(2*b+d*v)/sqrt(1-(b+d*v)**2).
Let A=2*b, B=1-s*s, and
 ell1=d/(2*A)+d*s/B,
 ell2=d*d/(2*A*A)+d*d*(1+s*s)/(B*B).
The log derivatives of F imply
 |g''| <= 2*d**1.5*F(1)*[2+10*ell1+4*(ell1**2+ell2)] = H.
Composite midpoint error <= H/(24*N**2). This is a rigorous a priori bound.
"""
from decimal import Decimal as D, localcontext, ROUND_FLOOR, ROUND_CEILING
from fractions import Fraction
import argparse
import json
from pathlib import Path

PREC = 90


def directed(op, rounding):
    with localcontext() as c:
        c.prec = PREC
        c.rounding = rounding
        return +op()


def down(op):
    return directed(op, ROUND_FLOOR)


def up(op):
    return directed(op, ROUND_CEILING)


class I:
    def __init__(self, lo, hi=None):
        self.lo = lo if isinstance(lo, D) else D(str(lo))
        self.hi = self.lo if hi is None else (hi if isinstance(hi, D) else D(str(hi)))
        assert self.lo <= self.hi

    def __add__(self, other):
        q = other if isinstance(other, I) else I(other)
        return I(down(lambda: self.lo+q.lo), up(lambda: self.hi+q.hi))

    __radd__ = __add__

    def __neg__(self):
        # copy_negate does not round.
        return I(self.hi.copy_negate(), self.lo.copy_negate())

    def __sub__(self, other):
        return self + -(other if isinstance(other, I) else I(other))

    def __rsub__(self, other):
        return I(other) + -self

    def __mul__(self, other):
        q = other if isinstance(other, I) else I(other)
        pairs = [(a,b) for a in (self.lo,self.hi) for b in (q.lo,q.hi)]
        return I(min(down(lambda a=a,b=b:a*b) for a,b in pairs),
                 max(up(lambda a=a,b=b:a*b) for a,b in pairs))

    __rmul__ = __mul__

    def reciprocal(self):
        assert self.lo*self.hi > 0
        return I(down(lambda: 1/self.hi), up(lambda: 1/self.lo))

    def __truediv__(self, other):
        q = other if isinstance(other, I) else I(other)
        return self * q.reciprocal()

    def __rtruediv__(self, other):
        return I(other) * self.reciprocal()

    def __pow__(self, exponent):
        assert isinstance(exponent,int) and exponent >= 0
        ans = I(1)
        for _ in range(exponent):
            ans = ans*self
        return ans

    def sqrt(self):
        assert self.lo >= 0
        with localcontext() as c:
            c.prec = PREC
            low = self.lo.sqrt().next_minus() if self.lo else D(0)
            high = self.hi.sqrt().next_plus()
        return I(low,high)

    def exp(self):
        with localcontext() as c:
            c.prec = PREC
            low = self.lo.exp().next_minus()
            high = self.hi.exp().next_plus()
        return I(low,high)

    def ln(self):
        assert self.lo > 0
        with localcontext() as c:
            c.prec = PREC
            low = self.lo.ln().next_minus()
            high = self.hi.ln().next_plus()
        return I(low,high)

    def acosh(self):
        assert self.lo >= 1
        return (self+(self*self-1).sqrt()).ln()

    def strings(self):
        return [str(self.lo),str(self.hi)]


def as_interval_fraction(q):
    return I(down(lambda: D(q.numerator)/D(q.denominator)),
             up(lambda: D(q.numerator)/D(q.denominator)))


def atan_interval(inv, n=80):
    # n terms; the first omitted term supplies alternating-series enclosure.
    x = Fraction(1,inv)
    s = sum(((-1)**j)*x**(2*j+1)/Fraction(2*j+1) for j in range(n))
    omitted = ((-1)**n)*x**(2*n+1)/Fraction(2*n+1)
    lo,hi = min(s,s+omitted),max(s,s+omitted)
    return I(as_interval_fraction(lo).lo,as_interval_fraction(hi).hi)


def pi_interval():
    return 16*atan_interval(5)-4*atan_interval(239)


def R_interval(b, pi, n=1200):
    m=1-b*b
    a=I(1)
    power=m
    total=I(0)
    for j in range(n):
        total += a*power/(j+1)
        a *= (I(2*j+1)/(2*j+2))**2
        power *= m
    tail = a*power/(n+1)/(1-m)
    return pi/4*(total+I(0,tail.hi))


def J_interval(b,s,n=2048):
    d=s-b
    assert d.lo > 0 and s.hi < 1
    dsqrt=d*d.sqrt()
    acc=I(0)
    for j in range(n):
        u=I(2*j+1)/(2*n)
        v=u*u
        t=b+d*v
        f=((2*b+d*v)/(1-t*t)).sqrt()
        acc += 2*dsqrt*v*f
    midpoint=acc/n
    A=2*b
    B=1-s*s
    ell1=d/(2*A)+d*s/B
    ell2=d*d/(2*A*A)+d*d*(1+s*s)/(B*B)
    fmax=((b+s)/(1-s*s)).sqrt()
    H=2*dsqrt*fmax*(2+10*ell1+4*(ell1*ell1+ell2))
    error=H/(24*n*n)
    return midpoint+I(error.hi.copy_negate(),error.hi),error


# Every b is an exact decimal rational strictly ABOVE the true root.
ROOT_UPPER={
 '1.3':'0.40416468790622572866',
 '1.5':'0.50486484885960371323',
 '2':'0.64744292794018449253',
}
# These are trial points, so no optimum-location certificate is needed.
TRIALS={
 '1.3':{
  '16':'0.793019647125','23':'0.722499147070','36.8':'0.647945100366',
  '128':'0.522329686721','256':'0.482826998867','512':'0.456420868923',
  '1024':'0.438803717008','4096':'0.419280661006'},
 '1.5':{
  '16':'0.829154063073','23':'0.771239233472','36.8':'0.709722573954',
  '128':'0.604903197190','256':'0.571560909455','512':'0.549179340273',
  '1024':'0.534218966846','4096':'0.517639742562'},
 '2':{
  '16':'0.883821954768','23':'0.842576769093','36.8':'0.798297411506',
  '128':'0.721635159200','256':'0.696944337879','512':'0.680312133031',
  '1024':'0.669183664780','4096':'0.656865806442'},
}


def run(n, output):
    pi=pi_interval()
    results={'method':'elliptic-envelope lower certificate',
             'arithmetic':'directed Decimal intervals, precision 90',
             'midpoint_subintervals':n,'pi_interval':pi.strings(),'roots':{},'rows':[]}
    for lamstr,bstr in ROOT_UPPER.items():
        lam,b=I(lamstr),I(bstr)
        R=R_interval(b,pi)
        check=lam*R
        assert check.hi <= 1, ('root enclosure failed',lamstr,check.strings())
        results['roots'][lamstr]={'b':bstr,'R_interval':R.strings(),
                                  'lambda_R_interval':check.strings()}
        for Lstr,sstr in TRIALS[lamstr].items():
            L,s=I(Lstr),I(sstr)
            sigma=lam*L
            J,error=J_interval(b,s,n)
            T=(-sigma*J+(s/b).acosh()).exp()
            bound=(1-T)/(s+b*T)
            lower6=down(lambda: bound.lo.quantize(D('0.000001')))
            row={'lambda':lamstr,'L':Lstr,'b':bstr,'s':sstr,
                 'J_interval':J.strings(),'J_midpoint_error_upper':str(error.hi),
                 'T_interval':T.strings(),'bound_interval':bound.strings(),
                 'certified_Phi_lower_6dp':str(lower6)}
            results['rows'].append(row)
            print(lamstr,Lstr,str(lower6),flush=True)
    output.write_text(json.dumps(results,indent=2)+'\n')
    print('PASS:',Path(output).name,flush=True)


if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--subintervals',type=int,default=2048)
    parser.add_argument('--output',type=Path,default=Path(__file__).with_name('envelope_certificates.json'))
    args=parser.parse_args()
    run(args.subintervals,args.output)


==> anc/verification_set/certificates/frontier_and_windows/verify_all.py <==
#!/usr/bin/env python3
"""Run every numerical certificate in this self-contained folder.

Uses only the Python standard library. The degree-four-million window polynomial
is not expanded. Its continuous certificate consists of the exact inequalities
proved in Section S8.1 of the Supplemental Material.
"""
from pathlib import Path
import json
import subprocess
import sys
import tempfile

ROOT = Path(__file__).resolve().parent

def run(relative, *args):
    print(f"\nRunning {relative}", flush=True)
    subprocess.run([sys.executable, str(ROOT / relative), *map(str, args)],
                   cwd=ROOT, check=True)

def main():
    run('frontier_alternative/root_intervals.py')
    run('windowing/q2_certificate.py')
    run('finite_kappa/verify_exact_q3.py')
    with tempfile.TemporaryDirectory(prefix='qsvt-envelope-') as temp:
        generated = Path(temp) / 'envelope.json'
        run('frontier_numerics/certify_envelope.py', '--output', generated)
        stored = ROOT / 'frontier_numerics/envelope_certificates.json'
        assert json.loads(generated.read_text()) == json.loads(stored.read_text())
        print('PASS: complete finite-L interval table reproduced exactly.', flush=True)
    run('windowing/q2_pswf_certificate.py')
    print('\nALL CERTIFICATES PASSED', flush=True)

if __name__ == '__main__':
    main()


==> anc/verification_set/certificates/frontier_and_windows/windowing/q2_certificate.py <==
#!/usr/bin/env python3
"""Exact arithmetic checks for the window counterexamples.

No third-party packages. Run: python q2_certificate.py

The large counterexample is specified without expanding millions of
coefficients.  The proof in Section S8.1 of the Supplemental Material reduces its continuous
feasibility and norm certificate to the exact inequalities checked here.
"""
from fractions import Fraction as F


def main():
    # Small counterexample: q*_1=2x on [1/2,1], eps=3/2, W=3/4.
    # Error 3x/2-1/x is increasing, so only the endpoints matter.
    endpoint_errors = [F(3, 2)*x - 1/x for x in (F(1, 2), F(1))]
    assert max(map(abs, endpoint_errors)) == F(5, 4) < F(3, 2)
    assert F(3, 2) < 2

    # Strict-slack counterexamples persist at arbitrarily small error.
    # a=1/2; E_n=3^(1-n); eps=3 E_n/2; m_u=n.
    for n in (2, 20, 100):
        E = F(1, 3**(n-1))
        eps = 3*E/2
        assert E < eps < 3*E
        t = 1 - (eps-E)/(2+E)
        assert 0 < t < 1
        assert E + (1-t)*(2+E) == eps

    # Slack-free counterexample.
    # a=1/2, m_u=B, eps=3^(1-B), n=B+2, k=32B.
    # W(x)=Pr[Bin(32B,x^2)>=4B], a polynomial of degree 64B.
    B = 2**16
    n, k, threshold = B+2, 32*B, 4*B
    assert k % 8 == 0 and threshold == k//8

    # Chernoff bases: low-tail bound for y>=1/4, high-tail for y<=1/16.
    good_base = F(2*7**8, 8**8)
    gap_base = F(17**8, 2*16**8)
    assert good_base < F(3, 4)
    assert gap_base < F(7, 8)
    assert F(3, 4)**4 < F(1, 3)
    assert F(7, 8)**4 < F(3, 5)

    # Thus outside the gap 1-W < eps/3. The base error is eps/9.
    assert F(1, 9) + F(19, 9)*F(1, 3) == F(22, 27) < 1

    # The geometric tail (3/5)^B <=1/B. Induction starts at B=2,
    # and (B+1)/B <=3/2<5/3 for all B>=2.
    assert 2*F(3, 5)**2 < 1 and F(3, 2) < F(5, 3)
    # q*_{B+2} has norm <=sqrt(2B+8)<=2sqrt(B), so Wq<=1
    # for x<=1/4. Elsewhere Wq<=4. B is a perfect square.
    root_B = 256
    assert root_B**2 == B and 2*B+8 <=4*B
    assert F(2, root_B) <= 1

    # Baseline at x=1/sqrt(B): residual <=(9/4)e^-2 <9/28.
    # The first five terms of e^2 sum to 7, and later terms are positive.
    exp2_partial = sum((F(2**j, factorial(j)) for j in range(5)), F(0))
    assert exp2_partial == 7
    baseline_norm_lower = (1-F(9, 28))*root_B
    assert baseline_norm_lower == F(1216, 7)
    window_cost_upper = 4*(n+k)
    baseline_cost_lower = B*baseline_norm_lower
    ratio = window_cost_upper/baseline_cost_lower
    assert ratio == F(7569415, 9961472) < 1

    print("PASS: small rational counterexample")
    print("PASS: arbitrarily small strict-slack counterexamples")
    print("PASS: slack-free Bernstein-window certificate")
    print(f"m_u={B}; n={n}; k={k}; epsilon=3^(1-{B})")
    print(f"windowed cost <= {window_cost_upper}")
    print(f"baseline cost > {baseline_cost_lower}")
    print(f"windowed / baseline < {ratio} = {float(ratio):.15f}")


def factorial(n):
    ans = 1
    for j in range(2, n+1):
        ans *= j
    return ans


if __name__ == "__main__":
    main()


==> anc/verification_set/certificates/frontier_and_windows/windowing/q2_pswf_certificate.py <==
#!/usr/bin/env python3
"""Certify the optimized prolate-window upper-cost constant.

Run from any directory: python /path/to/windowing/q2_pswf_certificate.py
Requires the sibling frontier_numerics/certify_envelope.py file. Both use
only Python's standard library. Output JSON preserves interval endpoints.
"""
from pathlib import Path
import importlib.util
import json

ROOT = Path(__file__).resolve().parent.parent
SPEC = importlib.util.spec_from_file_location(
    'envelope_intervals', ROOT/'frontier_numerics'/'certify_envelope.py')
M = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(M)
I, pi_interval, R_interval = M.I, M.pi_interval, M.R_interval


def K_interval(b, pi, n=600):
    # K(m)=(pi/2)sum a_j m^j, a_j=(binomial(2j,j)/4^j)^2.
    # a_j is decreasing, so the tail is at most a_n*m^n/(1-m).
    m = 1-b*b
    a, power, total = I(1), I(1), I(0)
    for j in range(n):
        total += a*power
        a *= (I(2*j+1)/(2*j+2))**2
        power *= m
    tail = a*power/(1-m)
    return pi/2*(total+I(0,tail.hi))


def stationary(b, pi):
    r, k = R_interval(b,pi,n=600), K_interval(b,pi)
    return b*b*k-r*(1+r)


def main():
    pi = pi_interval()
    blo, bhi = I('0.63419765514559108887'), I('0.63419765514559108889')
    flo, fhi = stationary(blo,pi), stationary(bhi,pi)
    assert flo.hi < 0 and fhi.lo > 0
    b = I(blo.lo,bhi.hi)
    r = R_interval(b,pi,n=600)
    lam_win = 1/r
    lam_total = 1+lam_win
    norm = 1/b
    Cwin = lam_total*norm
    assert Cwin.lo > I('4.629930822731053645').lo
    assert Cwin.hi < I('4.629930822731053648').hi
    # c0 here is the supplied decimal, not a new enclosure of exact c0.
    coefficient = I(2).sqrt()*Cwin/I('0.6381726863')
    result = {
        'method':'directed Decimal intervals; positive elliptic power series',
        'stationarity':'b^2 K(1-b^2)=R(b)(1+R(b))',
        'unique_minimizer_proof':'Supplemental Material, Section S8.2',
        'b_interval':b.strings(),
        'stationary_at_lower':flo.strings(),
        'stationary_at_upper':fhi.strings(),
        'R_interval':r.strings(),
        'lambda_window_interval':lam_win.strings(),
        'lambda_total_interval':lam_total.strings(),
        'norm_limit_interval':norm.strings(),
        'Cwin_interval':Cwin.strings(),
        'ratio_coefficient_using_supplied_c0_decimal':coefficient.strings(),
    }
    out = Path(__file__).with_name('pswf_window_certificate.json')
    out.write_text(json.dumps(result,indent=2)+'\n')
    print('PASS: unique root bracket and Cwin enclosure')
    print('b:',*b.strings())
    print('Cwin:',*Cwin.strings())
    print('coefficient using supplied rounded c0:',*coefficient.strings())
    print('saved:',out.name)


if __name__ == '__main__':
    main()


==> anc/verification_set/criterion_b/certify_uniform.py <==
"""Uniform-grid Arb certificate for the six common-weight residual polynomials.
The exact repair weight is 3/1000000. Coefficients are exact rational definitions.
Usage: python certify_uniform.py coefficients.json uniform.json 6
"""
import sys, os, json, time
from fractions import Fraction
from flint import arb, fmpq, ctx

PREC = 256
N_F = 200000
N_G = 100000
XI = Fraction(3, 10 ** 6)


def q(fr):
    fr = Fraction(fr)
    return arb(fmpq(fr.numerator, fr.denominator))


def clenshaw(c, x):
    b1 = arb(0)
    b2 = arb(0)
    x2 = 2 * x
    for k in range(len(c) - 1, 0, -1):
        b1, b2 = c[k] + x2 * b1 - b2, b1
    return c[0] + x * b1 - b2


def up(x):
    return x.upper()


def certify(entry):
    ctx.prec = PREC
    t0 = time.time()
    name = entry["name"]
    Kf, df = Fraction(entry["K"]), Fraction(entry["delta"])
    J, p = int(entry["J"]), int(entry["p"])
    assert p % 2 == 0
    m = J * p
    assert m == int(entry["m"])
    a = q(1 / Kf)
    delta = q(df)
    U0 = 2 * p * a.atanh()
    coshJ = (J * U0).cosh()
    c = [q(df * Fraction(s)) for s in entry["v"]]
    assert len(c) == J
    S = arb(0)
    for j in range(J):
        S += c[j] * (j * U0).cosh()
    c.append((1 - S) / coshJ)

    # fit of the unrepaired w, then the convex bound for w_XI
    pi = arb.pi()
    gmax = arb(0)
    for k in range(N_F + 1):
        x = (pi * fmpq(k, N_F)).cos()
        val = clenshaw(c, x).abs_upper()
        if val > gmax:
            gmax = val
    d2 = arb(0)
    for j in range(J + 1):
        d2 += c[j].abs_upper() * (j * j)
    rem = (pi / N_F) ** 2 / 8 * d2
    E = up((gmax + rem) / delta)
    E_R = up((1 / coshJ) / delta)
    xi = q(XI)
    fit_mix = up((1 - xi) * E + xi * E_R)
    assert fit_mix <= 1, (name, str(fit_mix))
    cf = [(1 - xi) * cj for cj in c]
    cf[J] = cf[J] + xi / coshJ

    # gap norm
    sq1ma2 = (1 - a * a).sqrt()
    g = arb(0)
    for k in range(1, N_G + 1):
        s = q(Fraction(k, N_G))
        u = 2 * p * (a * (1 - s * s).sqrt() / sq1ma2).asinh()
        val = ((1 - clenshaw(cf, u.cosh())) / s).abs_upper()
        if val > g:
            g = val
    N = 2 * m - 1
    CD = a * a * (arb(N) ** 2 / (1 - a * a) + a * N / sq1ma2 ** 3)
    z = CD / (8 * arb(N_G) ** 2)
    assert up(z) < 1
    mu_up = up(g / (1 - z))
    if mu_up < up(1 + delta):
        mu_up = up(1 + delta)

    # Residual-minimax baseline at its least feasible degree
    import math
    mR = int(entry["m_R"])
    at = a.atanh()
    assert up(1 / (2 * mR * at).cosh() - delta) <= 0, "m_R not feasible"
    assert ((1 / (2 * (mR - 1) * at).cosh()) - delta).lower() > 0, "m_R not least"
    af = float(1 / Kf)
    z0f = 2 * mR * math.atanh(af)

    def FR(sv):
        zs = 2 * mR * math.asinh(af * math.sqrt(1 - sv * sv) / math.sqrt(1 - af * af))
        return (1 - math.cosh(zs) / math.cosh(z0f)) / sv

    grid = [i / 4000 for i in range(1, 4000)]
    i0 = max(range(len(grid)), key=lambda i: FR(grid[i]))
    lo, hi = grid[max(i0 - 1, 0)], grid[min(i0 + 1, len(grid) - 1)]
    for _ in range(100):
        m1, m2 = lo + (hi - lo) * 0.381966, hi - (hi - lo) * 0.381966
        if FR(m1) < FR(m2):
            lo = m1
        else:
            hi = m2
    s_star = Fraction(round((lo + hi) / 2 * 10 ** 9), 10 ** 9)
    ss = q(s_star)
    zsR = 2 * mR * (a * (1 - ss * ss).sqrt() / sq1ma2).asinh()
    rhoR_low = ((1 - zsR.cosh() / (2 * mR * at).cosh()) / ss).lower()
    G_low = (arb(mR) * rhoR_low / (arb(m) * mu_up)).lower()
    out = dict(name=name, K=entry["K"], delta=entry["delta"], J=J, p=p, m=m, degree=2 * m - 1, m_R=mR,
               N_F=N_F, N_G=N_G, prec=PREC, xi_exact=str(XI),
               E_upper=str(E), E_R_upper=str(E_R), fit_mix_upper_over_delta=str(fit_mix),
               gap_grid_max=str(g), C_D=str(up(CD)), z=str(up(z)),
               M_over_K_upper=str(mu_up), s_star=str(s_star), rho_R_lower=str(rhoR_low), G_B_lower=str(G_low),
               secs=time.time() - t0)
    print(json.dumps({k: out[k] for k in ("name", "m", "fit_mix_upper_over_delta", "M_over_K_upper",
                                            "rho_R_lower", "G_B_lower", "secs")}), flush=True)
    return out


def main():
    src, dst, workers = sys.argv[1], sys.argv[2], min(int(sys.argv[3]), 60)
    # The input defines the exact coefficients and the final normalization coefficient.
    entries = json.load(open(src, encoding="ascii"))["polynomials"]
    from multiprocessing import Pool
    with Pool(min(workers, len(entries))) as pool:
        res = pool.map(certify, entries, chunksize=1)
    json.dump(res, open(dst, "w", encoding="ascii"), indent=1)


if __name__ == "__main__":
    main()


==> anc/verification_set/criterion_b/coefficients.json <==
{
 "description": "Criterion-B comb polynomials, 2026-11-12. a = 1/K and delta exact rationals (K given as a Fraction string). c_j = delta*v_j for j<J with v_j the exact decimal rationals below; c_J = (1 - sum_{j<J} c_j cosh(j U0))/cosh(J U0), U0 = 2 p artanh(a). w(t) = sum_{j=0}^{J} c_j T_{jp}(t), t(y) = (2y - 1 - a^2)/(1 - a^2), q(x) = (1 - w(t(x^2)))/x, an odd polynomial with m = J p odd Chebyshev terms. Criterion B is sup over [a,1] of |x q(x) - 1| <= delta. m_R is the least m with 1/cosh(2 m artanh a) <= delta.",
 "polynomials": [
  {
   "name": "cell_1500_1520_d7",
   "K": "265811/25",
   "delta": "5e-9",
   "J": 160,
   "p": 814,
   "m": 130240,
   "m_R": 105299,
   "v": [
    "2.1996530848793076e-05",
    "-4.405216015272617e-05",
    "4.423917208041769e-05",
    "-4.455085486424025e-05",
    "4.498385747515307e-05",
    "-4.554703110819049e-05",
    "4.623686350180228e-05",
    "-4.7056957078727995e-05",
    "4.8009926005073165e-05",
    "-4.90998738843041e-05",
    "5.032396808831586e-05",
    "-5.169237603196716e-05",
    "5.320753162066158e-05",
    "-5.4867649011702855e-05",
    "5.6686077217177746e-05",
    "-5.866168875177688e-05",
    "6.080212455811405e-05",
    "-6.311479536890976e-05",
    "6.560635462301313e-05",
    "-6.827772058669909e-05",
    "7.114974555851558e-05",
    "-7.421855693701038e-05",
    "7.749450272599596e-05",
    "-8.098642376076504e-05",
    "8.470387068625433e-05",
    "-8.866244470867189e-05",
    "9.28757405313894e-05",
    "-9.735085590273979e-05",
    "0.00010209371239515045",
    "-0.0001071265695959466",
    "0.00011245553670087862",
    "-0.0001181029735424683",
    "0.0001240887701358048",
    "-0.00013042101908061494",
    "0.0001371213966714833",
    "-0.00014420295651792594",
    "0.00015169218374707648",
    "-0.00015960296611653406",
    "0.00016797590723799415",
    "-0.0001768077582212336",
    "0.00018614657427112202",
    "-0.00019600123843047714",
    "0.00020641714824506162",
    "-0.00021740363535592384",
    "0.000229015658202341",
    "-0.00024125133187567576",
    "0.00025418680347841406",
    "-0.0002678156171397477",
    "0.0002822217912910255",
    "-0.0002973927709076583",
    "0.00031344140090322633",
    "-0.0003303250054082158",
    "0.0003481891684785552",
    "-0.00036697128576274345",
    "0.00038685438397072756",
    "-0.0004077469915880219",
    "0.00042988751133762074",
    "-0.0004531151584010736",
    "0.00047775846507239656",
    "-0.0005035829504675916",
    "0.0005310102317795575",
    "-0.0005597171011261942",
    "0.0005902502867666565",
    "-0.0006221509390906349",
    "0.0006561427400099752",
    "-0.0006915839279347002",
    "0.0007294295859993691",
    "-0.0007687940539350576",
    "0.0008109504584215755",
    "-0.0008546461406385712",
    "0.0009016132470891727",
    "-0.0009501042618323159",
    "0.0010024524362163322",
    "-0.0010562388282065462",
    "0.001114610794319894",
    "-0.0011742272246926472",
    "0.0012393658681381396",
    "-0.0013054023904589135",
    "0.0013781313973186566",
    "-0.0014512025192185659",
    "0.001532485639108338",
    "-0.0016132559091957667",
    "0.0017042118343508102",
    "-0.001793364338557115",
    "0.0018952675514860187",
    "-0.0019934978040337986",
    "0.002107857126207316",
    "-0.0022158481026807626",
    "0.0023444544328890616",
    "-0.00246285116863931",
    "0.0026078163197822213",
    "-0.0027371609420473327",
    "0.002901034928527794",
    "-0.003041713094562214",
    "0.0032276074401046536",
    "-0.00337973116212395",
    "0.0035914428642298876",
    "-0.003754730331495124",
    "0.003996988716730488",
    "-0.004170539868671118",
    "0.004449271784609242",
    "-0.004631297958807949",
    "0.0049540132538668106",
    "-0.005141457635610802",
    "0.005517753955911329",
    "-0.005705749356645615",
    "0.006148039482955773",
    "-0.006329171137322438",
    "0.006853563200404914",
    "-0.00701684115551499",
    "0.0076444577426354",
    "-0.007773945605839107",
    "0.00853265734580096",
    "-0.008605498347294634",
    "0.00953224782550904",
    "-0.009516068400854918",
    "0.01066009527566186",
    "-0.010509360602210017",
    "0.011936558017194508",
    "-0.011587612462286056",
    "0.013386467662355205",
    "-0.012750747037598476",
    "0.015040434322890256",
    "-0.013995166216127938",
    "0.01693661042973009",
    "-0.015312058767611237",
    "0.01912299344352991",
    "-0.01668510700597658",
    "0.021660646895721808",
    "-0.018087208158290177",
    "0.024627883560179625",
    "-0.01947598246438779",
    "0.02812610475321476",
    "-0.02078765271923419",
    "0.032287535752351014",
    "-0.02192843784761588",
    "0.03728589049554522",
    "-0.022762959490095797",
    "0.04335074270339277",
    "-0.023098068562152158",
    "0.05078708285336393",
    "-0.02266089721549464",
    "0.060002037478683226",
    "-0.02106854766531434",
    "0.07154110944302139",
    "-0.0177868022960421",
    "0.08613771210956989",
    "-0.012073364428032961",
    "0.10478058614220294",
    "-0.0029003846450022593",
    "0.12880586853762638",
    "0.011151715512579747",
    "0.1600225217505436",
    "0.03203928584081944",
    "0.2008837486790036",
    "0.06245394282172341",
    "0.2547206972438891",
    "0.10609380330678851",
    "0.32606170014194186",
    "0.16803440942514733"
   ]
  },
  {
   "name": "cell_80_100_d125_a",
   "K": "450571/40",
   "delta": "5e-9",
   "J": 160,
   "p": 862,
   "m": 137920,
   "m_R": 111556,
   "v": [
    "5.290496916399242e-10",
    "6.121260252087235e-10",
    "3.949110126037582e-10",
    "9.017434907088098e-10",
    "9.138445351371751e-10",
    "4.161384994076604e-10",
    "6.0864572998314e-10",
    "9.064639707851221e-10",
    "6.513206486912589e-10",
    "5.317258285011088e-10",
    "7.205839798595625e-10",
    "7.264082487076527e-10",
    "5.852946451932325e-10",
    "5.391363377605848e-10",
    "7.843099240698908e-10",
    "4.975178324111041e-10",
    "6.954084177113039e-10",
    "5.686438088195676e-10",
    "3.987143609180271e-10",
    "9.658103455494042e-10",
    "1.8714148630757892e-10",
    "5.765751780580376e-10",
    "9.044677674412677e-10",
    "1.8295465748542434e-10",
    "5.400214316923095e-10",
    "7.403998712591205e-10",
    "6.542000358481877e-10",
    "2.060293584766516e-10",
    "5.553915573411979e-10",
    "8.754355393799798e-10",
    "8.412310203558934e-10",
    "-1.389288636260309e-10",
    "1.2595544788979292e-09",
    "1.2377568772696795e-09",
    "-2.8121498903453558e-11",
    "1.457600921524363e-09",
    "1.2276630415113516e-09",
    "1.2110672678274549e-09",
    "1.42657906921598e-09",
    "1.8270912152518844e-09",
    "2.133833408382014e-09",
    "2.324089815984153e-09",
    "2.5985030236597327e-09",
    "3.743951425002736e-09",
    "3.6611111425111074e-09",
    "4.30349261381926e-09",
    "5.959099954801511e-09",
    "6.195284512163991e-09",
    "7.217451663152426e-09",
    "9.049532290473817e-09",
    "1.0564698446450103e-08",
    "1.2067034848709856e-08",
    "1.4437920693850112e-08",
    "1.683490434939923e-08",
    "2.022737348898074e-08",
    "2.338143769936318e-08",
    "2.7027106048316376e-08",
    "3.268181190102941e-08",
    "3.7622655328612855e-08",
    "4.4345111120006036e-08",
    "5.1993055049204854e-08",
    "6.07260658492856e-08",
    "7.139828209905728e-08",
    "8.368481714600737e-08",
    "9.742526133769148e-08",
    "1.143453220696699e-07",
    "1.3447345958238347e-07",
    "1.561990291111105e-07",
    "1.8318838300191186e-07",
    "2.148291585639473e-07",
    "2.5046852466726395e-07",
    "2.9324736640460115e-07",
    "3.4302780130203425e-07",
    "4.010800949014729e-07",
    "4.6870830260381204e-07",
    "5.479157255827602e-07",
    "6.41489927964027e-07",
    "7.489228085827502e-07",
    "8.749316333636972e-07",
    "1.0247521820107208e-06",
    "1.1967409824735686e-06",
    "1.3975114663127947e-06",
    "1.6356598978813454e-06",
    "1.911551226270587e-06",
    "2.2325012351261555e-06",
    "2.6112179955088333e-06",
    "3.0514164896908127e-06",
    "3.566353834011143e-06",
    "4.168402079276832e-06",
    "4.871390178939224e-06",
    "5.694968283104037e-06",
    "6.654092009303696e-06",
    "7.77853776571902e-06",
    "9.091210757217384e-06",
    "1.0623787121375142e-05",
    "1.2418564621997748e-05",
    "1.4513508111248285e-05",
    "1.6961449440950506e-05",
    "1.982517340865734e-05",
    "2.3170112637649404e-05",
    "2.707906006363162e-05",
    "3.1649917698783096e-05",
    "3.6989527683269355e-05",
    "4.3231037478320076e-05",
    "5.052683542459492e-05",
    "5.905195428731831e-05",
    "6.90169393728569e-05",
    "8.066163509337851e-05",
    "9.427449044203899e-05",
    "0.00011018153544706136",
    "0.00012877135360501071",
    "0.00015050337674540947",
    "0.00017589827353253719",
    "0.00020557744442287697",
    "0.0002402683752294336",
    "0.000280810737672227",
    "0.0003281940082513292",
    "0.00038357335690853697",
    "0.00044829727313699946",
    "0.0005239425202401053",
    "0.0006123521477164317",
    "0.0007156800752815497",
    "0.0008364433844704026",
    "0.0009775834055451914",
    "0.0011425407195564973",
    "0.001335332666307195",
    "0.0015606541060114176",
    "0.0018239975416920785",
    "0.002131779640148938",
    "0.002491492183492093",
    "0.0029119050978403914",
    "0.0034032580502429215",
    "0.0039775202295125305",
    "0.0046486850448149725",
    "0.005433099339033224",
    "0.006349876502010056",
    "0.007421349644056506",
    "0.00867362316160556",
    "0.0101372019213828",
    "0.01184774628010414",
    "0.013846925027251765",
    "0.016183445470584194",
    "0.018914228910751958",
    "0.022105796547370805",
    "0.025835913424006",
    "0.030195449332162002",
    "0.035290601442948315",
    "0.0412455099231263",
    "0.04820524959552958",
    "0.05633936292976932",
    "0.06584602411412097",
    "0.07695683205111838",
    "0.08994246874011547",
    "0.10511929111863834",
    "0.12285703935072051",
    "0.14358784304984915",
    "0.16781674511802974",
    "0.19613401026696495",
    "0.22922951823578006",
    "0.26790953195824224"
   ]
  },
  {
   "name": "cell_80_100_d125_b",
   "K": "907637/80",
   "delta": "5e-9",
   "J": 160,
   "p": 868,
   "m": 138880,
   "m_R": 112360,
   "v": [
    "-5.019103035294989e-11",
    "4.279548560508103e-10",
    "8.694820418484069e-10",
    "-3.238991077618404e-10",
    "4.328128046683125e-10",
    "8.116650942165896e-10",
    "-2.000788382683717e-10",
    "2.853757509933633e-10",
    "6.183972975579032e-10",
    "1.7734186774290412e-10",
    "-1.3739336933458445e-10",
    "6.153288319196759e-10",
    "3.4110208668497593e-10",
    "-4.006979744533654e-10",
    "5.886112779063093e-10",
    "2.6496527120946005e-10",
    "-2.5600678895326626e-10",
    "1.312337267843653e-10",
    "5.289708712686706e-10",
    "-3.690477999337417e-10",
    "-1.1560384693835254e-10",
    "6.73892091641624e-10",
    "-4.816338206984018e-10",
    "-1.4563540646485423e-10",
    "5.362561789922795e-10",
    "-2.834647365889443e-10",
    "-2.2935419915516563e-10",
    "3.0955693752577543e-10",
    "2.1765786160362784e-10",
    "-5.096339861669664e-10",
    "5.03052567816304e-10",
    "4.0771344048706013e-10",
    "-3.5327015830713145e-10",
    "7.156189533771962e-10",
    "5.859728704020172e-10",
    "3.718146490456186e-10",
    "6.243888825337916e-10",
    "1.490695244486663e-09",
    "9.263146407714871e-10",
    "1.230028688484287e-09",
    "2.4758654566955484e-09",
    "1.9904032296686866e-09",
    "2.4293275806146737e-09",
    "3.783673086949139e-09",
    "3.888487424679545e-09",
    "4.372177513906711e-09",
    "5.820539796928044e-09",
    "7.009328416106579e-09",
    "7.251318262106494e-09",
    "9.514612974840743e-09",
    "1.1396013739034808e-08",
    "1.2230098350793385e-08",
    "1.5348892124649848e-08",
    "1.80245291692044e-08",
    "2.061885496534e-08",
    "2.4109884791976135e-08",
    "2.901818421920276e-08",
    "3.339254459343151e-08",
    "3.8448836720981716e-08",
    "4.640924715347787e-08",
    "5.330740913234445e-08",
    "6.190556324456016e-08",
    "7.342154103161277e-08",
    "8.526315091175872e-08",
    "9.927634172772312e-08",
    "1.1620839903644843e-07",
    "1.3653590779696682e-07",
    "1.580903621577662e-07",
    "1.8545503095112228e-07",
    "2.1718165225987336e-07",
    "2.525344329830741e-07",
    "2.956859182007779e-07",
    "3.456479731036658e-07",
    "4.0353632032004596e-07",
    "4.71120075989913e-07",
    "5.511228908433734e-07",
    "6.44005141499146e-07",
    "7.513140550864764e-07",
    "8.793850771528926e-07",
    "1.0270205755416033e-06",
    "1.199571077353083e-06",
    "1.4025548467047496e-06",
    "1.6389120956192434e-06",
    "1.914963266959888e-06",
    "2.2376328148698793e-06",
    "2.6162193948074124e-06",
    "3.0561038175778345e-06",
    "3.571934266882177e-06",
    "4.175439487658835e-06",
    "4.878374227775785e-06",
    "5.70210697327184e-06",
    "6.664057516478512e-06",
    "7.788402119224443e-06",
    "9.10164939859428e-06",
    "1.0638101729940808e-05",
    "1.243296001817194e-05",
    "1.4529273758283428e-05",
    "1.698228993269137e-05",
    "1.9846686987669767e-05",
    "2.319510618324616e-05",
    "2.7108745286775476e-05",
    "3.168283670292975e-05",
    "3.7028139394277105e-05",
    "4.327474802086294e-05",
    "5.05777598666841e-05",
    "5.9109651621927796e-05",
    "6.90828783428578e-05",
    "8.073921403202119e-05",
    "9.436076946369477e-05",
    "0.00011028091145573831",
    "0.00012888754973278653",
    "0.00015063405862172683",
    "0.00017604634909042317",
    "0.0002057504067279103",
    "0.00024046352830451795",
    "0.0002810325027912092",
    "0.00032844854818515814",
    "0.0003838625915768975",
    "0.00044862636132145353",
    "0.0005243160753221122",
    "0.0006127775831347103",
    "0.0007161617496699395",
    "0.0008369891267067289",
    "0.0009782029231278457",
    "0.0011432398623273416",
    "0.0013361220469143102",
    "0.0015615458682529026",
    "0.0018250029152853883",
    "0.0021329076731969035",
    "0.0024927609464622416",
    "0.0029133289765935406",
    "0.003404849069244168",
    "0.003979299013126002",
    "0.004650667294400032",
    "0.005435302885832305",
    "0.006352320703918145",
    "0.007424052190915639",
    "0.008676600896954297",
    "0.010140472384775107",
    "0.011851322901800816",
    "0.013850817626036514",
    "0.016187656863142698",
    "0.01891875916172496",
    "0.02211063376700316",
    "0.02584102971810618",
    "0.03020079856465191",
    "0.03529612342411657",
    "0.041251109168233865",
    "0.04821078628753372",
    "0.05634466944245712",
    "0.06585085679225948",
    "0.0769608811994829",
    "0.08994533547319576",
    "0.10512045704501437",
    "0.1228558532933117",
    "0.14358347284610426",
    "0.1678081551311402",
    "0.1961199008148496",
    "0.22920826421604287",
    "0.2678791316891645"
   ]
  },
  {
   "name": "kappa_1e4",
   "K": "10000",
   "delta": "5e-9",
   "J": 160,
   "p": 766,
   "m": 122560,
   "m_R": 99035,
   "v": [
    "8.594534178117852e-11",
    "2.5090700906345414e-11",
    "-1.962986124340011e-09",
    "-5.029428732985469e-10",
    "-1.4277567680091338e-09",
    "-3.088324397021145e-09",
    "-9.463381137564943e-10",
    "1.2344371200206124e-09",
    "-1.068408933313955e-09",
    "3.653011431672719e-10",
    "2.969943380281789e-09",
    "-9.574419503855222e-10",
    "1.162373988224013e-09",
    "-4.906537151882955e-10",
    "1.0148188078331697e-09",
    "1.4738326048720791e-10",
    "-8.084307850115591e-10",
    "1.96909355847207e-09",
    "-6.875054025816627e-10",
    "-1.9452482598238393e-09",
    "-6.681473283728758e-10",
    "-6.727049884684199e-10",
    "-2.535641701620709e-09",
    "3.5536976633877725e-11",
    "1.5993982127454711e-09",
    "2.9483329413736957e-09",
    "2.715188384177699e-10",
    "5.075381769579258e-09",
    "2.7691425843008997e-09",
    "-1.868008394188254e-09",
    "4.841126652624769e-09",
    "-4.6270277509442853e-10",
    "1.9998414456070368e-11",
    "3.255033490825894e-09",
    "1.81848634802491e-09",
    "2.648458967126346e-09",
    "2.1601516836352134e-09",
    "6.716181725181502e-10",
    "4.3574724930202845e-09",
    "-7.217202227971115e-10",
    "2.2953978514346027e-10",
    "5.700198049879486e-09",
    "3.7369458157282584e-10",
    "4.153324114882961e-09",
    "4.126687455903515e-09",
    "5.598480636466934e-09",
    "3.756773007436269e-09",
    "5.8504493315774226e-09",
    "9.720744794801782e-09",
    "7.3420890375792395e-09",
    "1.2267792198876542e-08",
    "1.6598098954753382e-08",
    "1.604420936055066e-08",
    "1.8093123026902846e-08",
    "2.3556786853077912e-08",
    "2.1996346328472377e-08",
    "2.767874190629751e-08",
    "3.0296362213474886e-08",
    "3.7214972256166034e-08",
    "4.4370815909383206e-08",
    "5.03394090920789e-08",
    "6.248573097361875e-08",
    "7.210135921893956e-08",
    "8.400407458492045e-08",
    "9.688093453477636e-08",
    "1.1788770501131127e-07",
    "1.3395204585309975e-07",
    "1.582252997410143e-07",
    "1.8687836261022377e-07",
    "2.168967946034087e-07",
    "2.553348198248258e-07",
    "2.9391228871982173e-07",
    "3.4866771689216475e-07",
    "4.0208871341078103e-07",
    "4.7384718598675413e-07",
    "5.51939778828236e-07",
    "6.495429302624781e-07",
    "7.525760085623461e-07",
    "8.896436467741627e-07",
    "1.028408010474743e-06",
    "1.2114167227010481e-06",
    "1.4044784140962497e-06",
    "1.653555090649563e-06",
    "1.919048331612838e-06",
    "2.2630497723746028e-06",
    "2.6179879254650167e-06",
    "3.1016796193316394e-06",
    "3.5751535771851272e-06",
    "4.24019481848457e-06",
    "4.879015487388601e-06",
    "5.802750066558304e-06",
    "6.653877769535719e-06",
    "7.936403303963822e-06",
    "9.080812319129503e-06",
    "1.0859314126712566e-05",
    "1.2381627520605564e-05",
    "1.4867042247458785e-05",
    "1.68789633813151e-05",
    "2.035180478957077e-05",
    "2.3010646674990166e-05",
    "2.7870945549132094e-05",
    "3.135657676532617e-05",
    "3.819100433037367e-05",
    "4.2706234505485825e-05",
    "5.235631697120878e-05",
    "5.813300937031134e-05",
    "7.18056364320344e-05",
    "7.908472775323923e-05",
    "9.85396559418978e-05",
    "0.00010751119287217967",
    "0.00013531793411632832",
    "0.00014604626208986475",
    "0.00018595635567697372",
    "0.00019819812041528063",
    "0.00025577922031957615",
    "0.00026866076781665123",
    "0.0003521552963254139",
    "0.0003637069905794191",
    "0.0004853927783455817",
    "0.0004916073310954202",
    "0.0006699041898501423",
    "0.0006632619842114607",
    "0.00092590429933689",
    "0.0008928920888239994",
    "0.0012818439921261613",
    "0.0011988941900591482",
    "0.0017779093210427126",
    "0.0016047468015286997",
    "0.0024710931009103766",
    "0.002139901589189906",
    "0.003442551113055649",
    "0.0028404767590467545",
    "0.004808360846743251",
    "0.003749274134911731",
    "0.006735359945105301",
    "0.004914451761855133",
    "0.009464474580267487",
    "0.006385454577275764",
    "0.013345473927582903",
    "0.008203987857898365",
    "0.018888694800564713",
    "0.010386213955639394",
    "0.026842830139312945",
    "0.01288957680138647",
    "0.038312038732033066",
    "0.01555384504004962",
    "0.05493336516554367",
    "0.017998595102208317",
    "0.07914655770129703",
    "0.019448774935672063",
    "0.11460609367310802",
    "0.018441770744598848",
    "0.16681268451395972",
    "0.012341021613301152",
    "0.24408447877852574",
    "-0.0034648329603967085",
    "0.3590553957864844",
    "-0.0368716588093844",
    "0.5309932874573512",
    "-0.10118989708215789"
   ]
  },
  {
   "name": "kappa_1e5",
   "K": "100000",
   "delta": "5e-11",
   "J": 160,
   "p": 9154,
   "m": 1464640,
   "m_R": 1220608,
   "v": [
    "1.388028717251252e-09",
    "2.0518549998216843e-09",
    "-2.0429738904492234e-09",
    "-2.1690912461324246e-10",
    "1.9924865569400124e-10",
    "-2.9757453447574e-09",
    "1.94241326355291e-09",
    "6.232775539509361e-10",
    "-2.6726834733835396e-09",
    "-2.4294147931057326e-09",
    "1.1465486584509661e-09",
    "2.8102268151772364e-09",
    "-1.9440153537212662e-09",
    "2.71319967529721e-09",
    "3.1259166873857116e-09",
    "-1.3169311441329904e-09",
    "2.275901821956675e-09",
    "-1.5144287152588214e-09",
    "-4.721219168550765e-09",
    "-2.566151782133321e-09",
    "2.788281382026706e-10",
    "2.300087829579379e-09",
    "-8.068593089305046e-10",
    "-7.400417064596354e-10",
    "6.823738033823433e-10",
    "2.828029536570036e-10",
    "7.659845937577853e-10",
    "1.1715953844837073e-09",
    "1.7252817588862562e-09",
    "-3.513866818583741e-09",
    "1.148228160580085e-09",
    "2.3450318465236294e-09",
    "-1.8470403660534024e-09",
    "4.597825853450154e-09",
    "1.911799959381171e-09",
    "-3.052062821766913e-09",
    "2.1569209624831757e-09",
    "-2.045278806789418e-09",
    "-1.224068156487431e-09",
    "-3.652738803356485e-09",
    "-6.489534052808897e-11",
    "4.503016175970702e-10",
    "4.225290973246593e-09",
    "2.5019357353372377e-10",
    "6.07824763489057e-10",
    "-2.3916473173165183e-09",
    "1.3236038105419285e-09",
    "-3.178291799233336e-09",
    "5.910063019295763e-09",
    "-9.213656813324601e-09",
    "3.840220340348743e-09",
    "-6.3797030564027935e-09",
    "7.639124094220485e-09",
    "-5.740564932535629e-09",
    "1.1992400960704384e-08",
    "-9.437070360613894e-09",
    "1.773819474851116e-08",
    "-1.550345133911184e-08",
    "2.3868734854282214e-08",
    "-2.1486776814959933e-08",
    "3.067911424239462e-08",
    "-2.9556447955524613e-08",
    "4.45399953509123e-08",
    "-4.0284352717708207e-08",
    "5.94736099650558e-08",
    "-5.381665198943005e-08",
    "8.15773486573036e-08",
    "-7.631313236971635e-08",
    "1.2303814608428647e-07",
    "-1.0338716114459836e-07",
    "1.6417182271796256e-07",
    "-1.4477974113056075e-07",
    "2.2811498087802242e-07",
    "-1.9786603146136732e-07",
    "3.180788534800023e-07",
    "-2.7062274347294876e-07",
    "4.3772441678229253e-07",
    "-3.736046454802279e-07",
    "6.182699104797593e-07",
    "-5.128110774934251e-07",
    "8.632720778396022e-07",
    "-7.013651290210502e-07",
    "1.2027821939587526e-06",
    "-9.596848716236049e-07",
    "1.6764482585398618e-06",
    "-1.3145534356901807e-06",
    "2.3383175143032563e-06",
    "-1.7977984788373064e-06",
    "3.2719215144953985e-06",
    "-2.45781234816346e-06",
    "4.565907785975923e-06",
    "-3.359751389572217e-06",
    "6.375211252726442e-06",
    "-4.5941656717679765e-06",
    "8.91649622323838e-06",
    "-6.2564184338476904e-06",
    "1.245808066522098e-05",
    "-8.522251191855486e-06",
    "1.742733662504857e-05",
    "-1.1609794617672545e-05",
    "2.4389125238648722e-05",
    "-1.577933551037485e-05",
    "3.4120716208460125e-05",
    "-2.1426850548736667e-05",
    "4.777834523417252e-05",
    "-2.9061579591852456e-05",
    "6.691685413096128e-05",
    "-3.9344822747252984e-05",
    "9.376372839216369e-05",
    "-5.318366980762826e-05",
    "0.00013144229131006597",
    "-7.176870132324554e-05",
    "0.00018432093201532237",
    "-9.666145492802785e-05",
    "0.00025859024236994275",
    "-0.0001298908121148697",
    "0.00036293583722307667",
    "-0.00017411859373160624",
    "0.0005096203540333658",
    "-0.0002327843552494137",
    "0.0007159154571430574",
    "-0.00031025296542966894",
    "0.0010061703544480443",
    "-0.00041207563370370884",
    "0.0014147697811764258",
    "-0.0005451639886900413",
    "0.001990237030301708",
    "-0.0007179669396967582",
    "0.0028011174369001256",
    "-0.0009406100190354526",
    "0.0039443064634535315",
    "-0.0012247375852694057",
    "0.005556789997946306",
    "-0.0015831254148360688",
    "0.007832390976765078",
    "-0.002028516736151859",
    "0.011045467224758757",
    "-0.0025714688496483186",
    "0.015584592058556498",
    "-0.0032162355161693273",
    "0.02200038598231341",
    "-0.003953712874629986",
    "0.031073548880421315",
    "-0.004749557442023299",
    "0.043911496589458386",
    "-0.00552461156839963",
    "0.06208604625292395",
    "-0.006123501374422436",
    "0.08782926875224116",
    "-0.006264630069871121",
    "0.12431252162632772",
    "-0.0054617062590520595",
    "0.17604411192161853",
    "-0.002901533067615959",
    "0.24943621152798764",
    "0.0027447514119538752",
    "0.35361367371969166",
    "0.0136114199665635",
    "0.501568254851973",
    "0.0330807094265135"
   ]
  },
  {
   "name": "kappa_1e6",
   "K": "1000000",
   "delta": "5e-11",
   "J": 160,
   "p": 91470,
   "m": 14635200,
   "m_R": 12206073,
   "v": [
    "-9.94806294860574e-10",
    "-1.29510217065697e-09",
    "6.141815723156383e-10",
    "-5.111206589492544e-10",
    "-1.3544035264084672e-09",
    "8.470296950406884e-10",
    "7.23232184513903e-10",
    "-9.91637182154831e-10",
    "1.6478636744228687e-11",
    "1.4902114502135059e-09",
    "-3.718023198665588e-11",
    "-1.7177919104223356e-09",
    "-8.980209879055205e-10",
    "3.748616930837548e-10",
    "-1.2132041936248785e-09",
    "-1.5771527529949374e-09",
    "9.998380223319655e-10",
    "2.1142741102429822e-10",
    "-1.429730006861236e-09",
    "4.18508196488725e-10",
    "1.944760647919586e-09",
    "7.896396730564901e-10",
    "-4.641661141660846e-10",
    "6.070375347964059e-10",
    "9.88472600067372e-10",
    "-1.2031901947012985e-09",
    "-8.279878430622538e-10",
    "1.011311481133059e-09",
    "1.5996625320296985e-10",
    "-1.6862133204239034e-09",
    "-1.0062973350036833e-10",
    "1.6893454256771418e-09",
    "5.353269958306128e-10",
    "2.608856490160607e-10",
    "1.7456464682878627e-09",
    "1.881989230292301e-09",
    "-3.8997162364722805e-10",
    "9.206278365975205e-11",
    "1.6791579920674754e-09",
    "6.362481789801448e-10",
    "-1.2690218985016417e-09",
    "-2.922260519823735e-10",
    "1.0683991895816853e-09",
    "-4.4273638443476985e-10",
    "-1.4081844129054935e-10",
    "2.1288061918848617e-09",
    "1.6591612057097745e-09",
    "3.506202244610772e-10",
    "7.75366721020225e-10",
    "2.3337749004894475e-09",
    "1.9235756909339693e-09",
    "-2.9630820684539585e-10",
    "9.723451790536999e-10",
    "1.682478734383456e-09",
    "-6.780481415285588e-10",
    "-3.152977261081478e-11",
    "2.3789855133910355e-09",
    "2.4250234991239986e-09",
    "1.2751380449038478e-09",
    "2.4856989167103072e-09",
    "4.677566929757723e-09",
    "4.817269883830323e-09",
    "3.832821844980954e-09",
    "6.682767403431779e-09",
    "7.90491100852105e-09",
    "5.983182357302129e-09",
    "8.13826755347048e-09",
    "1.1600770084814635e-08",
    "1.3248936507437341e-08",
    "1.5072323661372892e-08",
    "1.896077691594976e-08",
    "2.477405800467237e-08",
    "2.8706478163975728e-08",
    "3.419950066426872e-08",
    "4.3929364455350975e-08",
    "5.260204271008271e-08",
    "6.092643076014899e-08",
    "7.333631562989174e-08",
    "9.005978877913664e-08",
    "1.0745204387077099e-07",
    "1.2808896356761086e-07",
    "1.5566291094843192e-07",
    "1.8871013992217393e-07",
    "2.2588669027240966e-07",
    "2.72004687787106e-07",
    "3.3112518774718305e-07",
    "3.990049165305863e-07",
    "4.788522480676663e-07",
    "5.77110587150389e-07",
    "6.967623662354206e-07",
    "8.380487162969129e-07",
    "1.007139086254228e-06",
    "1.2154673312297285e-06",
    "1.4635759010732997e-06",
    "1.7603726858786286e-06",
    "2.1205698470058065e-06",
    "2.5557406467390157e-06",
    "3.078762911883442e-06",
    "3.7065101468497318e-06",
    "4.464391528167471e-06",
    "5.37850119938343e-06",
    "6.4751098505094895e-06",
    "7.796573248736318e-06",
    "9.391163601445483e-06",
    "1.1308961785919106e-05",
    "1.3615671137998096e-05",
    "1.6396335677946384e-05",
    "1.9745575167948623e-05",
    "2.377843871346009e-05",
    "2.8632879804508943e-05",
    "3.448079192602798e-05",
    "4.152600891301301e-05",
    "5.0002613204477863e-05",
    "6.021321737308763e-05",
    "7.25127895773528e-05",
    "8.731927315603038e-05",
    "0.00010514908146882602",
    "0.00012662060577453088",
    "0.0001524779033990117",
    "0.000183613638693485",
    "0.00022110684526294294",
    "0.0002662591520178336",
    "0.0003206326179412979",
    "0.0003861046256571243",
    "0.0004649494323921112",
    "0.000559897101175026",
    "0.0006742299384010994",
    "0.0008119099770493613",
    "0.0009777071906234085",
    "0.0011773590012329146",
    "0.0014177801356365697",
    "0.0017072954910985895",
    "0.0020559333316349233",
    "0.0024757662842024935",
    "0.0029813260302393885",
    "0.0035901264318509278",
    "0.004323248638528012",
    "0.005206076367723202",
    "0.006269179096055286",
    "0.007549376449069395",
    "0.009090995557112217",
    "0.010947417500105248",
    "0.013182930106531574",
    "0.015874943853142014",
    "0.019116682703311544",
    "0.023020396910353846",
    "0.02772126537802341",
    "0.033382078853451236",
    "0.04019885393636216",
    "0.04840764284442883",
    "0.05829271147679453",
    "0.07019635539593873",
    "0.08453077535555643",
    "0.10179235165353495",
    "0.12257882330547004",
    "0.14760998861711858",
    "0.17775263286042575",
    "0.2140505438409989",
    "0.25776066221890487",
    "0.31039658558547395"
   ]
  }
 ]
}

==> anc/verification_set/criterion_b/verify_common.py <==
"""Independent common-weight certificate from the exact coefficient definitions.

The fit bound uses adaptive Taylor intervals and a derivative sign test.
The gap bound uses a fresh rational mesh and the polynomial Bernstein bound.
There are at most six single-thread workers.
No previous certificate program or output is read.
"""

import os
for variable in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS"):
    os.environ[variable] = "1"

import argparse
import hashlib
import heapq
import json
import math
import time
from concurrent.futures import ProcessPoolExecutor, as_completed
from fractions import Fraction
from pathlib import Path
from flint import arb, fmpq, ctx

HERE = Path(__file__).resolve().parent
INPUT = HERE / "coefficients.json"
EXPECTED_HASH = "68b646d99ac0b090b5643dcb31f704bea8438c1e554bd1db1caa13b2aa034986"


def rational(x):
    return arb(fmpq(str(Fraction(str(x)))))


def bound(x, direction):
    return x.upper() if direction == "upper" else x.lower()


def exact_endpoint(x, direction):
    return str(bound(x, direction).fmpq())


def outward(x, direction, digits=7):
    v = Fraction(exact_endpoint(x, direction))
    exponent = math.floor(math.log10(abs(float(v))))
    scale = Fraction(10) ** (digits - 1 - exponent)
    z = v * scale
    integer = -((-z.numerator) // z.denominator) if direction == "upper" else z.numerator // z.denominator
    return format(float(Fraction(integer) / scale), f".{digits}g")


def clenshaw(z, coefficients):
    b1, b2 = arb(0), arb(0)
    for c in reversed(coefficients[1:]):
        b1, b2 = c + 2*z*b1 - b2, b1
    return coefficients[0] + z*b1 - b2


def fit_value_derivative(phi, coefficients):
    z, s = phi.cos(), phi.sin()
    c0, c1 = arb(1), z
    d0, d1 = arb(0), -s
    value, derivative = coefficients[0], arb(0)
    for j in range(1, len(coefficients)):
        value += coefficients[j]*c1
        derivative += coefficients[j]*d1
        c0, c1, d0, d1 = c1, 2*z*c1-c0, d1, -2*s*c1+2*z*d1-d0
    return value, derivative


def fit_certificate(coefficients, tolerance="1e-9"):
    """Cover [0, pi] by closed dyadic intervals, all in 256-bit Arb.

    B2 bounds the second derivative on the whole real line. On each interval,
    the first derivative has one sign or Taylor's theorem bounds the value.
    The heap retains a cover until its largest upper bound is near a point
    lower bound. Floating priorities affect only processing order.
    """
    b2 = sum((abs(c)*j*j for j,c in enumerate(coefficients)), arb(0)).upper()
    cache = {}
    lower = arb(0)
    evaluations = 0

    def evaluate(t):
        nonlocal lower, evaluations
        if t not in cache:
            cache[t] = fit_value_derivative(arb.pi()*rational(t), coefficients)
            evaluations += 1
            lower = max(lower, abs(cache[t][0]).lower())
        return cache[t]

    def cell(l, r):
        mid = (l+r)/2
        f, d = evaluate(mid)
        h = arb.pi()*rational((r-l)/2)
        if abs(d).lower() > b2*h:
            upper = max(abs(evaluate(l)[0]).upper(), abs(evaluate(r)[0]).upper())
        else:
            upper = (abs(f)+abs(d)*h+b2*h*h/2).upper()
        return upper

    evaluate(Fraction(0))
    evaluate(Fraction(1))
    queue = []
    serial = 0
    for i in range(256):
        l,r = Fraction(i,256),Fraction(i+1,256)
        upper = cell(l,r)
        heapq.heappush(queue,(-float(upper),serial,l,r,upper))
        serial += 1
    while True:
        upper = queue[0][4]
        if upper < lower + rational(tolerance):
            break
        _,_,l,r,_ = heapq.heappop(queue)
        mid = (l+r)/2
        for lo,hi in ((l,mid),(mid,r)):
            u = cell(lo,hi)
            heapq.heappush(queue,(-float(u),serial,lo,hi,u))
            serial += 1
        if serial > 2000000:
            raise RuntimeError("Fit certificate exceeded the recorded interval limit")
    # Binary64 keys can tie. Check every retained bound with Arb before return.
    upper = max(row[4] for row in queue)
    assert upper < lower + 2*rational(tolerance)
    return upper, lower, {"evaluations": evaluations, "intervals":len(queue), "B2":str(b2)}


def baseline(K, delta):
    a = 1/K
    threshold = (1/delta).acosh()/(2*a.atanh())
    mr = int(threshold.ceil().unique_fmpz())
    e = 1/(2*mr*a.atanh()).cosh()
    previous = 1/(2*(mr-1)*a.atanh()).cosh()
    assert e < delta and previous > delta
    from scipy.optimize import minimize_scalar
    kf, mf = float(K), mr
    af = 1/kf
    z0 = 2*mf*math.atanh(af)
    def value(s):
        z=2*mf*math.asinh(af*math.sqrt(1-s*s)/math.sqrt(1-af*af))
        return (1-math.cosh(z)/math.cosh(z0))/s
    search = minimize_scalar(lambda s:-value(s),bounds=(0.001,0.999),method="bounded",options={"xatol":1e-14})
    s = Fraction(round(search.x*10**12),10**12)
    sb = rational(s)
    z = 2*mr*(a*(1-sb*sb).sqrt()/(1-a*a).sqrt()).asinh()
    rho = (1-z.cosh()/(2*mr*a.atanh()).cosh())/sb
    assert rho > 1+delta
    return mr,rho.lower(),s,e,previous


def verify_polynomial(definition, grid=32768):
    started = time.monotonic()
    ctx.prec = 256
    J,p,m = (definition[k] for k in ("J","p","m"))
    assert p%2 == 0 and J*p == m and len(definition["v"]) == J
    K,delta = rational(definition["K"]),rational(definition["delta"])
    a = 1/K
    u0 = 2*p*a.atanh()
    coefficients = [delta*rational(v) for v in definition["v"]]
    cJ = (1-sum((c*(j*u0).cosh() for j,c in enumerate(coefficients)),arb(0)))/(J*u0).cosh()
    coefficients.append(cJ)
    assert not cJ.contains(0)
    normalization = sum((c*(j*u0).cosh() for j,c in enumerate(coefficients)),arb(0))
    assert normalization.contains(1)
    raw_fit,fit_lower,fit_stats = fit_certificate([c/delta for c in coefficients])
    qR = 1/(J*u0).cosh()
    assert qR < delta
    # The published repair weight is the exact rational 3/1000000.
    raw_bound = raw_fit.upper()
    base_bound = (qR/delta).upper()
    weight_q = fmpq(3,1000000)
    weight = arb(weight_q)
    assert weight >= 0 and weight < 1
    repaired = [(1-weight)*c for c in coefficients]
    repaired[J] += weight*qR
    fit_exact = (1-weight_q)*raw_bound.fmpq()+weight_q*base_bound.fmpq()
    assert fit_exact <= 1
    assert not repaired[J].contains(0)
    # q(0)=0 follows from oddness. Every nonzero mesh point is evaluated anew.
    peak = arb(0)
    peak_i = 0
    for i in range(1,grid+1):
        s = arb(i)/grid
        u = 2*p*(a*(1-s*s).sqrt()/(1-a*a).sqrt()).asinh()
        f = (1-clenshaw(u.cosh(),repaired))/s
        if abs(f).upper() > peak:
            peak,peak_i = abs(f).upper(),i
    degree = 2*m-1
    C = a*a*(degree*degree/(1-a*a)+degree*a/(1-a*a)**rational("3/2"))
    denominator = 1-C/(8*grid*grid)
    assert denominator > 0
    M = max((1+delta).upper(),(peak/denominator).upper())
    mr,rho,sr,e,previous = baseline(K,delta)
    assert mr == definition["m_R"]
    gain = (mr*rho/(m*M)).lower()
    return {
        "name":definition["name"],"K":definition["K"],"delta":definition["delta"],
        "J":J,"p":p,"m":m,"degree":degree,"degree_exact_nonzero_leading_coefficient":True,
        "structural_normalization":"Exact by the definition of c_J. The interval check contains 1.",
        "normalization_interval":str(normalization),"raw_fit_over_delta_interval":[exact_endpoint(fit_lower,"lower"),exact_endpoint(raw_fit,"upper")],
        "raw_fit_upper_over_delta":outward(raw_fit,"upper",12),"fit_method":fit_stats,
        "repair_weight_exact":str(weight_q),"repair_weight":outward(weight,"upper",12),
        "repaired_fit_upper_exact":str(Fraction(definition["delta"])*Fraction(str(fit_exact))),
        "fit_upper_7sig":outward(delta,"upper"),"gap_grid_intervals":grid,
        "gap_grid_peak_index":peak_i,"gap_grid_upper":str(peak),"curvature_coefficient":str(C),
        "M_over_K_upper_exact":exact_endpoint(M,"upper"),"M_over_K_upper_7sig":outward(M,"upper"),
        "m_R":mr,"m_R_error_interval":str(e),"m_R_minus_one_error_interval":str(previous),
        "rho_R_point":str(sr),"rho_R_lower_exact":exact_endpoint(rho,"lower"),"rho_R_lower_7sig":outward(rho,"lower"),
        "G_B_lower_exact":exact_endpoint(gain,"lower"),"G_B_lower_7sig":outward(gain,"lower"),
        "cost_reduction_lower_percent_7sig":outward(100*(1-1/gain),"lower"),
        "precision_bits":ctx.prec,"seconds":time.monotonic()-started
    }


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument("--only")
    parser.add_argument("--grid",type=int,default=131072)
    parser.add_argument("--output",type=Path,default=HERE/"common_results.jsonl")
    args=parser.parse_args()
    assert hashlib.sha256(INPUT.read_bytes()).hexdigest()==EXPECTED_HASH
    definitions=json.loads(INPUT.read_text())["polynomials"]
    if args.only:
        definitions=[d for d in definitions if d["name"]==args.only]
    assert definitions
    out=args.output
    with out.open("a",encoding="utf-8") as handle:
        with ProcessPoolExecutor(max_workers=min(6,len(definitions))) as pool:
            futures={pool.submit(verify_polynomial,d,args.grid):d["name"] for d in definitions}
            for future in as_completed(futures):
                result=future.result()
                handle.write(json.dumps(result)+"\n")
                handle.flush()
                print(json.dumps({k:result[k] for k in ("name","M_over_K_upper_7sig","G_B_lower_7sig","repair_weight","seconds")}),flush=True)


if __name__=="__main__":
    main()


==> anc/verification_set/expected/baseline_premise.json <==
[
 {
  "kappa": 10,
  "eta": "1e-10",
  "m_u": 116,
  "margin_lower_display": "0.3328947864",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-11",
  "m_u": 127,
  "margin_lower_display": "0.3331253396",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-12",
  "m_u": 139,
  "margin_lower_display": "0.3332411541",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-13",
  "m_u": 150,
  "margin_lower_display": "0.3332896146",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-14",
  "m_u": 162,
  "margin_lower_display": "0.3333139580",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-15",
  "m_u": 173,
  "margin_lower_display": "0.3333241440",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-16",
  "m_u": 185,
  "margin_lower_display": "0.3333292608",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-2",
  "m_u": 24,
  "margin_lower_display": "0.0985738209",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-3",
  "m_u": 35,
  "margin_lower_display": "0.2257741480",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-4",
  "m_u": 47,
  "margin_lower_display": "0.2860090965",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-5",
  "m_u": 58,
  "margin_lower_display": "0.3109258678",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-6",
  "m_u": 70,
  "margin_lower_display": "0.3234061632",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-7",
  "m_u": 81,
  "margin_lower_display": "0.3286254551",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-8",
  "m_u": 93,
  "margin_lower_display": "0.3312469172",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "1e-9",
  "m_u": 104,
  "margin_lower_display": "0.3323437928",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "3e-10",
  "m_u": 110,
  "margin_lower_display": "0.3326745770",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "3e-11",
  "m_u": 122,
  "margin_lower_display": "0.3330413840",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "3e-9",
  "m_u": 99,
  "margin_lower_display": "0.3319443686",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-10.0",
  "m_u": 51,
  "margin_lower_display": "0.2972832508",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-10.5",
  "m_u": 53,
  "margin_lower_display": "0.3018677125",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-11.0",
  "m_u": 56,
  "margin_lower_display": "0.3076657824",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-11.5",
  "m_u": 58,
  "margin_lower_display": "0.3109257377",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-12.0",
  "m_u": 61,
  "margin_lower_display": "0.3150527280",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-12.5",
  "m_u": 63,
  "margin_lower_display": "0.3173729567",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-13.0",
  "m_u": 66,
  "margin_lower_display": "0.3203117791",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-13.5",
  "m_u": 68,
  "margin_lower_display": "0.3219639491",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-14.0",
  "m_u": 71,
  "margin_lower_display": "0.3240571522",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-14.5",
  "m_u": 73,
  "margin_lower_display": "0.3252339030",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-15.0",
  "m_u": 76,
  "margin_lower_display": "0.3267249801",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-15.5",
  "m_u": 78,
  "margin_lower_display": "0.3275632212",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-16.0",
  "m_u": 81,
  "margin_lower_display": "0.3286254425",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-16.5",
  "m_u": 83,
  "margin_lower_display": "0.3292225901",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-17.0",
  "m_u": 86,
  "margin_lower_display": "0.3299793244",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-17.5",
  "m_u": 88,
  "margin_lower_display": "0.3304047356",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-18.0",
  "m_u": 91,
  "margin_lower_display": "0.3309438474",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-18.5",
  "m_u": 93,
  "margin_lower_display": "0.3312469179",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-19.0",
  "m_u": 96,
  "margin_lower_display": "0.3316309945",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-19.5",
  "m_u": 98,
  "margin_lower_display": "0.3318469093",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-20.0",
  "m_u": 101,
  "margin_lower_display": "0.3321205362",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-20.5",
  "m_u": 103,
  "margin_lower_display": "0.3322743598",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-21.0",
  "m_u": 106,
  "margin_lower_display": "0.3324692997",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-21.5",
  "m_u": 108,
  "margin_lower_display": "0.3325788881",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-22.0",
  "m_u": 111,
  "margin_lower_display": "0.3327177692",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-22.5",
  "m_u": 113,
  "margin_lower_display": "0.3327958433",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-23.0",
  "m_u": 116,
  "margin_lower_display": "0.3328947864",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-23.5",
  "m_u": 118,
  "margin_lower_display": "0.3329504088",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-24.0",
  "m_u": 121,
  "margin_lower_display": "0.3330208989",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-24.5",
  "m_u": 123,
  "margin_lower_display": "0.3330605260",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-25.0",
  "m_u": 126,
  "margin_lower_display": "0.3331107453",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-25.5",
  "m_u": 128,
  "margin_lower_display": "0.3331389769",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-26.0",
  "m_u": 131,
  "margin_lower_display": "0.3331747547",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-26.5",
  "m_u": 133,
  "margin_lower_display": "0.3331948678",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-27.0",
  "m_u": 136,
  "margin_lower_display": "0.3332203570",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-27.5",
  "m_u": 138,
  "margin_lower_display": "0.3332346862",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-28.0",
  "m_u": 141,
  "margin_lower_display": "0.3332528455",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-28.5",
  "m_u": 143,
  "margin_lower_display": "0.3332630540",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-29.0",
  "m_u": 145,
  "margin_lower_display": "0.3332719678",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-29.5",
  "m_u": 148,
  "margin_lower_display": "0.3332832642",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-30.0",
  "m_u": 150,
  "margin_lower_display": "0.3332896146",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-30.5",
  "m_u": 153,
  "margin_lower_display": "0.3332976625",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-31.0",
  "m_u": 155,
  "margin_lower_display": "0.3333021868",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-31.5",
  "m_u": 158,
  "margin_lower_display": "0.3333079203",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-32.0",
  "m_u": 160,
  "margin_lower_display": "0.3333111435",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-32.5",
  "m_u": 163,
  "margin_lower_display": "0.3333152283",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-33.0",
  "m_u": 165,
  "margin_lower_display": "0.3333175246",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-33.5",
  "m_u": 168,
  "margin_lower_display": "0.3333204348",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-34.0",
  "m_u": 170,
  "margin_lower_display": "0.3333220707",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-34.5",
  "m_u": 173,
  "margin_lower_display": "0.3333241440",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-35.0",
  "m_u": 175,
  "margin_lower_display": "0.3333253095",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-35.5",
  "m_u": 178,
  "margin_lower_display": "0.3333267866",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-36.0",
  "m_u": 180,
  "margin_lower_display": "0.3333276169",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-36.5",
  "m_u": 183,
  "margin_lower_display": "0.3333286692",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-37.0",
  "m_u": 185,
  "margin_lower_display": "0.3333292608",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-37.5",
  "m_u": 188,
  "margin_lower_display": "0.3333300105",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-38.0",
  "m_u": 190,
  "margin_lower_display": "0.3333304319",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-38.5",
  "m_u": 193,
  "margin_lower_display": "0.3333309660",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-39.0",
  "m_u": 195,
  "margin_lower_display": "0.3333312663",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-39.5",
  "m_u": 198,
  "margin_lower_display": "0.3333316468",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-40.0",
  "m_u": 200,
  "margin_lower_display": "0.3333318607",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-8.0",
  "m_u": 41,
  "margin_lower_display": "0.2620605135",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-8.5",
  "m_u": 43,
  "margin_lower_display": "0.2711898395",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-9.0",
  "m_u": 46,
  "margin_lower_display": "0.2826721050",
  "certified": true
 },
 {
  "kappa": 10,
  "eta": "e^-9.5",
  "m_u": 48,
  "margin_lower_display": "0.2891305641",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-10",
  "m_u": 231,
  "margin_lower_display": "0.3328827624",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-11",
  "m_u": 254,
  "margin_lower_display": "0.3331265793",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-12",
  "m_u": 277,
  "margin_lower_display": "0.3332384599",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-13",
  "m_u": 300,
  "margin_lower_display": "0.3332897986",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-14",
  "m_u": 323,
  "margin_lower_display": "0.3333133565",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-15",
  "m_u": 346,
  "margin_lower_display": "0.3333241665",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-16",
  "m_u": 369,
  "margin_lower_display": "0.3333291270",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-2",
  "m_u": 47,
  "margin_lower_display": "0.0940232813",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-3",
  "m_u": 70,
  "margin_lower_display": "0.2271526742",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-4",
  "m_u": 93,
  "margin_lower_display": "0.2849698919",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-5",
  "m_u": 116,
  "margin_lower_display": "0.3111766472",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-6",
  "m_u": 139,
  "margin_lower_display": "0.3231698557",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-7",
  "m_u": 162,
  "margin_lower_display": "0.3286699643",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-8",
  "m_u": 185,
  "margin_lower_display": "0.3311934832",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "1e-9",
  "m_u": 208,
  "margin_lower_display": "0.3323514212",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "3e-10",
  "m_u": 220,
  "margin_lower_display": "0.3326793551",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "3e-11",
  "m_u": 243,
  "margin_lower_display": "0.3330332416",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "3e-9",
  "m_u": 197,
  "margin_lower_display": "0.3319081421",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-10.0",
  "m_u": 101,
  "margin_lower_display": "0.2964796750",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-10.5",
  "m_u": 106,
  "margin_lower_display": "0.3022316128",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-11.0",
  "m_u": 111,
  "margin_lower_display": "0.3070832526",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-11.5",
  "m_u": 116,
  "margin_lower_display": "0.3111765171",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-12.0",
  "m_u": 121,
  "margin_lower_display": "0.3146305615",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-12.5",
  "m_u": 126,
  "margin_lower_display": "0.3175455799",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-13.0",
  "m_u": 131,
  "margin_lower_display": "0.3200059157",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-13.5",
  "m_u": 136,
  "margin_lower_display": "0.3220826266",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-14.0",
  "m_u": 141,
  "margin_lower_display": "0.3238356116",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-14.5",
  "m_u": 146,
  "margin_lower_display": "0.3253153847",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-15.0",
  "m_u": 151,
  "margin_lower_display": "0.3265645578",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-15.5",
  "m_u": 156,
  "margin_lower_display": "0.3276190848",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-16.0",
  "m_u": 161,
  "margin_lower_display": "0.3285093068",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-16.5",
  "m_u": 166,
  "margin_lower_display": "0.3292608307",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-17.0",
  "m_u": 171,
  "margin_lower_display": "0.3298952701",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-17.5",
  "m_u": 176,
  "margin_lower_display": "0.3304308688",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-18.0",
  "m_u": 181,
  "margin_lower_display": "0.3308830269",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-18.5",
  "m_u": 186,
  "margin_lower_display": "0.3312647445",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-19.0",
  "m_u": 191,
  "margin_lower_display": "0.3315869959",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-19.5",
  "m_u": 196,
  "margin_lower_display": "0.3318590454",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-20.0",
  "m_u": 201,
  "margin_lower_display": "0.3320887139",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-20.5",
  "m_u": 206,
  "margin_lower_display": "0.3322826039",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-21.0",
  "m_u": 211,
  "margin_lower_display": "0.3324462891",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-21.5",
  "m_u": 216,
  "margin_lower_display": "0.3325844749",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-22.0",
  "m_u": 221,
  "margin_lower_display": "0.3327011338",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-22.5",
  "m_u": 226,
  "margin_lower_display": "0.3327996192",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-23.0",
  "m_u": 231,
  "margin_lower_display": "0.3328827624",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-23.5",
  "m_u": 236,
  "margin_lower_display": "0.3329529533",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-24.0",
  "m_u": 241,
  "margin_lower_display": "0.3330122098",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-24.5",
  "m_u": 246,
  "margin_lower_display": "0.3330622351",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-25.0",
  "m_u": 251,
  "margin_lower_display": "0.3331044674",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-25.5",
  "m_u": 256,
  "margin_lower_display": "0.3331401206",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-26.0",
  "m_u": 261,
  "margin_lower_display": "0.3331702197",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-26.5",
  "m_u": 266,
  "margin_lower_display": "0.3331956299",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-27.0",
  "m_u": 271,
  "margin_lower_display": "0.3332170816",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-27.5",
  "m_u": 276,
  "margin_lower_display": "0.3332351916",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-28.0",
  "m_u": 281,
  "margin_lower_display": "0.3332504803",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-28.5",
  "m_u": 286,
  "margin_lower_display": "0.3332633873",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-29.0",
  "m_u": 291,
  "margin_lower_display": "0.3332742837",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-29.5",
  "m_u": 296,
  "margin_lower_display": "0.3332834825",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-30.0",
  "m_u": 301,
  "margin_lower_display": "0.3332912484",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-30.5",
  "m_u": 306,
  "margin_lower_display": "0.3332978045",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-31.0",
  "m_u": 311,
  "margin_lower_display": "0.3333033392",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-31.5",
  "m_u": 316,
  "margin_lower_display": "0.3333080118",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-32.0",
  "m_u": 321,
  "margin_lower_display": "0.3333119564",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-32.5",
  "m_u": 326,
  "margin_lower_display": "0.3333152866",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-33.0",
  "m_u": 331,
  "margin_lower_display": "0.3333180979",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-33.5",
  "m_u": 336,
  "margin_lower_display": "0.3333204713",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-34.0",
  "m_u": 341,
  "margin_lower_display": "0.3333224750",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-34.5",
  "m_u": 346,
  "margin_lower_display": "0.3333241665",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-35.0",
  "m_u": 351,
  "margin_lower_display": "0.3333255946",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-35.5",
  "m_u": 356,
  "margin_lower_display": "0.3333268001",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-36.0",
  "m_u": 361,
  "margin_lower_display": "0.3333278179",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-36.5",
  "m_u": 366,
  "margin_lower_display": "0.3333286771",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-37.0",
  "m_u": 371,
  "margin_lower_display": "0.3333294025",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-37.5",
  "m_u": 376,
  "margin_lower_display": "0.3333300148",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-38.0",
  "m_u": 381,
  "margin_lower_display": "0.3333305318",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-38.5",
  "m_u": 386,
  "margin_lower_display": "0.3333309682",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-39.0",
  "m_u": 391,
  "margin_lower_display": "0.3333313367",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-39.5",
  "m_u": 396,
  "margin_lower_display": "0.3333316477",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-40.0",
  "m_u": 401,
  "margin_lower_display": "0.3333319103",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-8.0",
  "m_u": 81,
  "margin_lower_display": "0.2605327454",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-8.5",
  "m_u": 86,
  "margin_lower_display": "0.2719536531",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-9.0",
  "m_u": 91,
  "margin_lower_display": "0.2815639343",
  "certified": true
 },
 {
  "kappa": 20,
  "eta": "e^-9.5",
  "m_u": 96,
  "margin_lower_display": "0.2896580417",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-10",
  "m_u": 346,
  "margin_lower_display": "0.3328793666",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-11",
  "m_u": 381,
  "margin_lower_display": "0.3331273257",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-12",
  "m_u": 415,
  "margin_lower_display": "0.3332377137",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-13",
  "m_u": 450,
  "margin_lower_display": "0.3332899417",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-14",
  "m_u": 484,
  "margin_lower_display": "0.3333131929",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-15",
  "m_u": 519,
  "margin_lower_display": "0.3333241937",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-16",
  "m_u": 553,
  "margin_lower_display": "0.3333290911",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-2",
  "m_u": 70,
  "margin_lower_display": "0.0925926934",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-3",
  "m_u": 105,
  "margin_lower_display": "0.2276686151",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-4",
  "m_u": 139,
  "margin_lower_display": "0.2846535607",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-5",
  "m_u": 174,
  "margin_lower_display": "0.3112781084",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-6",
  "m_u": 208,
  "margin_lower_display": "0.3230999217",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-7",
  "m_u": 243,
  "margin_lower_display": "0.3286898186",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-8",
  "m_u": 277,
  "margin_lower_display": "0.3311780569",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "1e-9",
  "m_u": 312,
  "margin_lower_display": "0.3323552837",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "3e-10",
  "m_u": 330,
  "margin_lower_display": "0.3326818724",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "3e-11",
  "m_u": 364,
  "margin_lower_display": "0.3330309543",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "3e-9",
  "m_u": 295,
  "margin_lower_display": "0.3318977461",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-10.0",
  "m_u": 151,
  "margin_lower_display": "0.2962363296",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-10.5",
  "m_u": 158,
  "margin_lower_display": "0.3016699957",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-11.0",
  "m_u": 166,
  "margin_lower_display": "0.3069079528",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-11.5",
  "m_u": 173,
  "margin_lower_display": "0.3107746568",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-12.0",
  "m_u": 181,
  "margin_lower_display": "0.3145042941",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-12.5",
  "m_u": 188,
  "margin_lower_display": "0.3172580365",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-13.0",
  "m_u": 196,
  "margin_lower_display": "0.3199149761",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-13.5",
  "m_u": 203,
  "margin_lower_display": "0.3218768836",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-14.0",
  "m_u": 211,
  "margin_lower_display": "0.3237701227",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-14.5",
  "m_u": 218,
  "margin_lower_display": "0.3251681737",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-15.0",
  "m_u": 226,
  "margin_lower_display": "0.3265174017",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-15.5",
  "m_u": 233,
  "margin_lower_display": "0.3275137556",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-16.0",
  "m_u": 241,
  "margin_lower_display": "0.3284753551",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-16.5",
  "m_u": 248,
  "margin_lower_display": "0.3291854690",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-17.0",
  "m_u": 256,
  "margin_lower_display": "0.3298708278",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-17.5",
  "m_u": 263,
  "margin_lower_display": "0.3303769492",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-18.0",
  "m_u": 271,
  "margin_lower_display": "0.3308654323",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-18.5",
  "m_u": 278,
  "margin_lower_display": "0.3312261668",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-19.0",
  "m_u": 286,
  "margin_lower_display": "0.3315743318",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-19.5",
  "m_u": 293,
  "margin_lower_display": "0.3318314448",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-20.0",
  "m_u": 301,
  "margin_lower_display": "0.3320795996",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-20.5",
  "m_u": 308,
  "margin_lower_display": "0.3322628572",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-21.0",
  "m_u": 316,
  "margin_lower_display": "0.3324397301",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-21.5",
  "m_u": 323,
  "margin_lower_display": "0.3325703474",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-22.0",
  "m_u": 331,
  "margin_lower_display": "0.3326964141",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-22.5",
  "m_u": 338,
  "margin_lower_display": "0.3327895121",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-23.0",
  "m_u": 346,
  "margin_lower_display": "0.3328793666",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-23.5",
  "m_u": 353,
  "margin_lower_display": "0.3329457225",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-24.0",
  "m_u": 361,
  "margin_lower_display": "0.3330097667",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-24.5",
  "m_u": 368,
  "margin_lower_display": "0.3330570621",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-25.0",
  "m_u": 376,
  "margin_lower_display": "0.3331027099",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-25.5",
  "m_u": 383,
  "margin_lower_display": "0.3331364199",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-26.0",
  "m_u": 391,
  "margin_lower_display": "0.3331689555",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-26.5",
  "m_u": 398,
  "margin_lower_display": "0.3331929825",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-27.0",
  "m_u": 406,
  "margin_lower_display": "0.3332161723",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-27.5",
  "m_u": 413,
  "margin_lower_display": "0.3332332977",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-28.0",
  "m_u": 421,
  "margin_lower_display": "0.3332498263",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-28.5",
  "m_u": 428,
  "margin_lower_display": "0.3332620325",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-29.0",
  "m_u": 436,
  "margin_lower_display": "0.3332738134",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-29.5",
  "m_u": 443,
  "margin_lower_display": "0.3332825134",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-30.0",
  "m_u": 451,
  "margin_lower_display": "0.3332909102",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-30.5",
  "m_u": 458,
  "margin_lower_display": "0.3332971112",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-31.0",
  "m_u": 466,
  "margin_lower_display": "0.3333030961",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-31.5",
  "m_u": 473,
  "margin_lower_display": "0.3333075158",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-32.0",
  "m_u": 481,
  "margin_lower_display": "0.3333117816",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-32.5",
  "m_u": 488,
  "margin_lower_display": "0.3333149318",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-33.0",
  "m_u": 496,
  "margin_lower_display": "0.3333179723",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-33.5",
  "m_u": 503,
  "margin_lower_display": "0.3333202176",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-34.0",
  "m_u": 511,
  "margin_lower_display": "0.3333223847",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-34.5",
  "m_u": 518,
  "margin_lower_display": "0.3333239850",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-35.0",
  "m_u": 526,
  "margin_lower_display": "0.3333255296",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-35.5",
  "m_u": 533,
  "margin_lower_display": "0.3333266703",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-36.0",
  "m_u": 541,
  "margin_lower_display": "0.3333277712",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-36.5",
  "m_u": 548,
  "margin_lower_display": "0.3333285842",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-37.0",
  "m_u": 556,
  "margin_lower_display": "0.3333293689",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-37.5",
  "m_u": 563,
  "margin_lower_display": "0.3333299484",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-38.0",
  "m_u": 571,
  "margin_lower_display": "0.3333305077",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-38.5",
  "m_u": 578,
  "margin_lower_display": "0.3333309207",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-39.0",
  "m_u": 586,
  "margin_lower_display": "0.3333313193",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-39.5",
  "m_u": 593,
  "margin_lower_display": "0.3333316137",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-40.0",
  "m_u": 601,
  "margin_lower_display": "0.3333318978",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-8.0",
  "m_u": 121,
  "margin_lower_display": "0.2600639691",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-8.5",
  "m_u": 128,
  "margin_lower_display": "0.2708567833",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-9.0",
  "m_u": 136,
  "margin_lower_display": "0.2812261676",
  "certified": true
 },
 {
  "kappa": 30,
  "eta": "e^-9.5",
  "m_u": 143,
  "margin_lower_display": "0.2888731684",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-10",
  "m_u": 461,
  "margin_lower_display": "0.3328777870",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-11",
  "m_u": 507,
  "margin_lower_display": "0.3331242504",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-12",
  "m_u": 553,
  "margin_lower_display": "0.3332373701",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-13",
  "m_u": 600,
  "margin_lower_display": "0.3332900283",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-14",
  "m_u": 646,
  "margin_lower_display": "0.3333134575",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-15",
  "m_u": 692,
  "margin_lower_display": "0.3333242109",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-16",
  "m_u": 738,
  "margin_lower_display": "0.3333291464",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-2",
  "m_u": 93,
  "margin_lower_display": "0.0918938479",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-3",
  "m_u": 139,
  "margin_lower_display": "0.2261543757",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-4",
  "m_u": 185,
  "margin_lower_display": "0.2845011568",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-5",
  "m_u": 231,
  "margin_lower_display": "0.3109566511",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-6",
  "m_u": 277,
  "margin_lower_display": "0.3230666532",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-7",
  "m_u": 323,
  "margin_lower_display": "0.3286215737",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-8",
  "m_u": 369,
  "margin_lower_display": "0.3311708035",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "1e-9",
  "m_u": 415,
  "margin_lower_display": "0.3323407963",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "3e-10",
  "m_u": 439,
  "margin_lower_display": "0.3326722030",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "3e-11",
  "m_u": 485,
  "margin_lower_display": "0.3330298931",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "3e-9",
  "m_u": 393,
  "margin_lower_display": "0.3318928720",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-10.0",
  "m_u": 201,
  "margin_lower_display": "0.2961193567",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-10.5",
  "m_u": 211,
  "margin_lower_display": "0.3019259288",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-11.0",
  "m_u": 221,
  "margin_lower_display": "0.3068239249",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-11.5",
  "m_u": 231,
  "margin_lower_display": "0.3109565210",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-12.0",
  "m_u": 241,
  "margin_lower_display": "0.3144439360",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-12.5",
  "m_u": 251,
  "margin_lower_display": "0.3173872667",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-13.0",
  "m_u": 261,
  "margin_lower_display": "0.3198716228",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-13.5",
  "m_u": 271,
  "margin_lower_display": "0.3219687120",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-14.0",
  "m_u": 281,
  "margin_lower_display": "0.3237389852",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-14.5",
  "m_u": 291,
  "margin_lower_display": "0.3252334245",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-15.0",
  "m_u": 301,
  "margin_lower_display": "0.3264950393",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-15.5",
  "m_u": 311,
  "margin_lower_display": "0.3275601206",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-16.0",
  "m_u": 321,
  "margin_lower_display": "0.3284592956",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-16.5",
  "m_u": 331,
  "margin_lower_display": "0.3292184141",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-17.0",
  "m_u": 341,
  "margin_lower_display": "0.3298592955",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-17.5",
  "m_u": 351,
  "margin_lower_display": "0.3304003584",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-18.0",
  "m_u": 361,
  "margin_lower_display": "0.3308571514",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-18.5",
  "m_u": 371,
  "margin_lower_display": "0.3312428002",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-19.0",
  "m_u": 381,
  "margin_lower_display": "0.3315683859",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-19.5",
  "m_u": 391,
  "margin_lower_display": "0.3318432634",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-20.0",
  "m_u": 401,
  "margin_lower_display": "0.3320753305",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-20.5",
  "m_u": 411,
  "margin_lower_display": "0.3322712547",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-21.0",
  "m_u": 421,
  "margin_lower_display": "0.3324366651",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-21.5",
  "m_u": 431,
  "margin_lower_display": "0.3325763140",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-22.0",
  "m_u": 441,
  "margin_lower_display": "0.3326942137",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-22.5",
  "m_u": 451,
  "margin_lower_display": "0.3327937515",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-23.0",
  "m_u": 461,
  "margin_lower_display": "0.3328777870",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-23.5",
  "m_u": 471,
  "margin_lower_display": "0.3329487347",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-24.0",
  "m_u": 481,
  "margin_lower_display": "0.3330086328",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-24.5",
  "m_u": 491,
  "margin_lower_display": "0.3330592023",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-25.0",
  "m_u": 501,
  "margin_lower_display": "0.3331018960",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-25.5",
  "m_u": 511,
  "margin_lower_display": "0.3331379404",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-26.0",
  "m_u": 521,
  "margin_lower_display": "0.3331683713",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-26.5",
  "m_u": 531,
  "margin_lower_display": "0.3331940628",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-27.0",
  "m_u": 541,
  "margin_lower_display": "0.3332157530",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-27.5",
  "m_u": 551,
  "margin_lower_display": "0.3332340652",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-28.0",
  "m_u": 561,
  "margin_lower_display": "0.3332495254",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-28.5",
  "m_u": 571,
  "margin_lower_display": "0.3332625778",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-29.0",
  "m_u": 581,
  "margin_lower_display": "0.3332735974",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-29.5",
  "m_u": 591,
  "margin_lower_display": "0.3332829008",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-30.0",
  "m_u": 601,
  "margin_lower_display": "0.3332907553",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-30.5",
  "m_u": 611,
  "margin_lower_display": "0.3332973864",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-31.0",
  "m_u": 621,
  "margin_lower_display": "0.3333029849",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-31.5",
  "m_u": 631,
  "margin_lower_display": "0.3333077114",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-32.0",
  "m_u": 641,
  "margin_lower_display": "0.3333117018",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-32.5",
  "m_u": 651,
  "margin_lower_display": "0.3333150707",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-33.0",
  "m_u": 661,
  "margin_lower_display": "0.3333179150",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-33.5",
  "m_u": 671,
  "margin_lower_display": "0.3333203163",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-34.0",
  "m_u": 681,
  "margin_lower_display": "0.3333223436",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-34.5",
  "m_u": 691,
  "margin_lower_display": "0.3333240551",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-35.0",
  "m_u": 701,
  "margin_lower_display": "0.3333255001",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-35.5",
  "m_u": 711,
  "margin_lower_display": "0.3333267201",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-36.0",
  "m_u": 721,
  "margin_lower_display": "0.3333277501",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-36.5",
  "m_u": 731,
  "margin_lower_display": "0.3333286196",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-37.0",
  "m_u": 741,
  "margin_lower_display": "0.3333293537",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-37.5",
  "m_u": 751,
  "margin_lower_display": "0.3333299735",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-38.0",
  "m_u": 761,
  "margin_lower_display": "0.3333304968",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-38.5",
  "m_u": 771,
  "margin_lower_display": "0.3333309386",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-39.0",
  "m_u": 781,
  "margin_lower_display": "0.3333313115",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-39.5",
  "m_u": 791,
  "margin_lower_display": "0.3333316264",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-40.0",
  "m_u": 801,
  "margin_lower_display": "0.3333318922",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-8.0",
  "m_u": 161,
  "margin_lower_display": "0.2598373289",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-8.5",
  "m_u": 171,
  "margin_lower_display": "0.2713636308",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-9.0",
  "m_u": 181,
  "margin_lower_display": "0.2810633424",
  "certified": true
 },
 {
  "kappa": 40,
  "eta": "e^-9.5",
  "m_u": 191,
  "margin_lower_display": "0.2892333342",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-10",
  "m_u": 1152,
  "margin_lower_display": "0.3328782374",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-11",
  "m_u": 1267,
  "margin_lower_display": "0.3331244443",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-12",
  "m_u": 1383,
  "margin_lower_display": "0.3332381003",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-13",
  "m_u": 1498,
  "margin_lower_display": "0.3332896213",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-14",
  "m_u": 1613,
  "margin_lower_display": "0.3333132695",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-15",
  "m_u": 1728,
  "margin_lower_display": "0.3333241240",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-16",
  "m_u": 1843,
  "margin_lower_display": "0.3333291063",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-2",
  "m_u": 231,
  "margin_lower_display": "0.0906638144",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-3",
  "m_u": 346,
  "margin_lower_display": "0.2255845008",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-4",
  "m_u": 461,
  "margin_lower_display": "0.2842366192",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-5",
  "m_u": 577,
  "margin_lower_display": "0.3109856250",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-6",
  "m_u": 692,
  "margin_lower_display": "0.3230793218",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-7",
  "m_u": 807,
  "margin_lower_display": "0.3286270993",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-8",
  "m_u": 922,
  "margin_lower_display": "0.3311732070",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "1e-9",
  "m_u": 1037,
  "margin_lower_display": "0.3323418386",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "3e-10",
  "m_u": 1097,
  "margin_lower_display": "0.3326728761",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "3e-11",
  "m_u": 1212,
  "margin_lower_display": "0.3330301834",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "3e-9",
  "m_u": 982,
  "margin_lower_display": "0.3318944268",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-10.0",
  "m_u": 501,
  "margin_lower_display": "0.2959167933",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-10.5",
  "m_u": 526,
  "margin_lower_display": "0.3017544920",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-11.0",
  "m_u": 551,
  "margin_lower_display": "0.3066788324",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-11.5",
  "m_u": 576,
  "margin_lower_display": "0.3108337252",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-12.0",
  "m_u": 601,
  "margin_lower_display": "0.3143400112",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-12.5",
  "m_u": 626,
  "margin_lower_display": "0.3172993134",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-13.0",
  "m_u": 651,
  "margin_lower_display": "0.3197971868",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-13.5",
  "m_u": 676,
  "margin_lower_display": "0.3219057163",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-14.0",
  "m_u": 701,
  "margin_lower_display": "0.3236856718",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-14.5",
  "m_u": 726,
  "margin_lower_display": "0.3251883055",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-15.0",
  "m_u": 751,
  "margin_lower_display": "0.3264568554",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-15.5",
  "m_u": 776,
  "margin_lower_display": "0.3275278061",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-16.0",
  "m_u": 801,
  "margin_lower_display": "0.3284319484",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-16.5",
  "m_u": 826,
  "margin_lower_display": "0.3291952707",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-17.0",
  "m_u": 851,
  "margin_lower_display": "0.3298397099",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-17.5",
  "m_u": 876,
  "margin_lower_display": "0.3303837837",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-18.0",
  "m_u": 901,
  "margin_lower_display": "0.3308431248",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-18.5",
  "m_u": 926,
  "margin_lower_display": "0.3312309301",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-19.0",
  "m_u": 951,
  "margin_lower_display": "0.3315583408",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-19.5",
  "m_u": 976,
  "margin_lower_display": "0.3318347627",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-20.0",
  "m_u": 1001,
  "margin_lower_display": "0.3320681368",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-20.5",
  "m_u": 1026,
  "margin_lower_display": "0.3322651671",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-21.0",
  "m_u": 1051,
  "margin_lower_display": "0.3324315136",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-21.5",
  "m_u": 1076,
  "margin_lower_display": "0.3325719547",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-22.0",
  "m_u": 1101,
  "margin_lower_display": "0.3326905247",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-22.5",
  "m_u": 1126,
  "margin_lower_display": "0.3327906298",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-23.0",
  "m_u": 1151,
  "margin_lower_display": "0.3328751453",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-23.5",
  "m_u": 1176,
  "margin_lower_display": "0.3329464993",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-24.0",
  "m_u": 1201,
  "margin_lower_display": "0.3330067412",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-24.5",
  "m_u": 1226,
  "margin_lower_display": "0.3330576016",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-25.0",
  "m_u": 1251,
  "margin_lower_display": "0.3331005414",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-25.5",
  "m_u": 1276,
  "margin_lower_display": "0.3331367943",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-26.0",
  "m_u": 1301,
  "margin_lower_display": "0.3331674014",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-26.5",
  "m_u": 1326,
  "margin_lower_display": "0.3331932421",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-27.0",
  "m_u": 1351,
  "margin_lower_display": "0.3332150586",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-27.5",
  "m_u": 1376,
  "margin_lower_display": "0.3332334776",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-28.0",
  "m_u": 1401,
  "margin_lower_display": "0.3332490282",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-28.5",
  "m_u": 1426,
  "margin_lower_display": "0.3332621571",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-29.0",
  "m_u": 1451,
  "margin_lower_display": "0.3332732414",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-29.5",
  "m_u": 1476,
  "margin_lower_display": "0.3332825995",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-30.0",
  "m_u": 1501,
  "margin_lower_display": "0.3332905003",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-30.5",
  "m_u": 1526,
  "margin_lower_display": "0.3332971708",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-31.0",
  "m_u": 1551,
  "margin_lower_display": "0.3333028024",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-31.5",
  "m_u": 1576,
  "margin_lower_display": "0.3333075570",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-32.0",
  "m_u": 1601,
  "margin_lower_display": "0.3333115711",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-32.5",
  "m_u": 1626,
  "margin_lower_display": "0.3333149602",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-33.0",
  "m_u": 1651,
  "margin_lower_display": "0.3333178214",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-33.5",
  "m_u": 1676,
  "margin_lower_display": "0.3333202371",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-34.0",
  "m_u": 1701,
  "margin_lower_display": "0.3333222766",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-34.5",
  "m_u": 1726,
  "margin_lower_display": "0.3333239985",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-35.0",
  "m_u": 1751,
  "margin_lower_display": "0.3333254522",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-35.5",
  "m_u": 1776,
  "margin_lower_display": "0.3333266795",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-36.0",
  "m_u": 1801,
  "margin_lower_display": "0.3333277157",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-36.5",
  "m_u": 1826,
  "margin_lower_display": "0.3333285906",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-37.0",
  "m_u": 1851,
  "margin_lower_display": "0.3333293292",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-37.5",
  "m_u": 1876,
  "margin_lower_display": "0.3333299527",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-38.0",
  "m_u": 1901,
  "margin_lower_display": "0.3333304792",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-38.5",
  "m_u": 1926,
  "margin_lower_display": "0.3333309237",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-39.0",
  "m_u": 1951,
  "margin_lower_display": "0.3333312989",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-39.5",
  "m_u": 1976,
  "margin_lower_display": "0.3333316157",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-40.0",
  "m_u": 2001,
  "margin_lower_display": "0.3333318832",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-8.0",
  "m_u": 401,
  "margin_lower_display": "0.2594425344",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-8.5",
  "m_u": 426,
  "margin_lower_display": "0.2710294976",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-9.0",
  "m_u": 451,
  "margin_lower_display": "0.2807805497",
  "certified": true
 },
 {
  "kappa": 100,
  "eta": "e^-9.5",
  "m_u": 476,
  "margin_lower_display": "0.2889939940",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-10",
  "m_u": 5757,
  "margin_lower_display": "0.3328775620",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-11",
  "m_u": 6333,
  "margin_lower_display": "0.3331244150",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-12",
  "m_u": 6909,
  "margin_lower_display": "0.3332375685",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-13",
  "m_u": 7484,
  "margin_lower_display": "0.3332893768",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-14",
  "m_u": 8060,
  "margin_lower_display": "0.3333131843",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-15",
  "m_u": 8636,
  "margin_lower_display": "0.3333240974",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-16",
  "m_u": 9211,
  "margin_lower_display": "0.3333290940",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-2",
  "m_u": 1152,
  "margin_lower_display": "0.0903388802",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-3",
  "m_u": 1728,
  "margin_lower_display": "0.2255791643",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-4",
  "m_u": 2304,
  "margin_lower_display": "0.2842999333",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-5",
  "m_u": 2879,
  "margin_lower_display": "0.3108626642",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-6",
  "m_u": 3455,
  "margin_lower_display": "0.3230367193",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-7",
  "m_u": 4031,
  "margin_lower_display": "0.3286138872",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-8",
  "m_u": 4606,
  "margin_lower_display": "0.3311671183",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "1e-9",
  "m_u": 5182,
  "margin_lower_display": "0.3323403783",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "3e-10",
  "m_u": 5483,
  "margin_lower_display": "0.3326727946",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "3e-11",
  "m_u": 6058,
  "margin_lower_display": "0.3330301427",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "3e-9",
  "m_u": 4907,
  "margin_lower_display": "0.3318923154",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-10.0",
  "m_u": 2501,
  "margin_lower_display": "0.2958129962",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-10.5",
  "m_u": 2626,
  "margin_lower_display": "0.3016667822",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-11.0",
  "m_u": 2751,
  "margin_lower_display": "0.3066047166",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-11.5",
  "m_u": 2876,
  "margin_lower_display": "0.3107710965",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-12.0",
  "m_u": 3001,
  "margin_lower_display": "0.3142870892",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-12.5",
  "m_u": 3126,
  "margin_lower_display": "0.3172545937",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-13.0",
  "m_u": 3251,
  "margin_lower_display": "0.3197593983",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-13.5",
  "m_u": 3376,
  "margin_lower_display": "0.3218737846",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-14.0",
  "m_u": 3501,
  "margin_lower_display": "0.3236586892",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-14.5",
  "m_u": 3626,
  "margin_lower_display": "0.3251655050",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-15.0",
  "m_u": 3751,
  "margin_lower_display": "0.3264375888",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-15.5",
  "m_u": 3876,
  "margin_lower_display": "0.3275115257",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-16.0",
  "m_u": 4001,
  "margin_lower_display": "0.3284181913",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-16.5",
  "m_u": 4126,
  "margin_lower_display": "0.3291836459",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-17.0",
  "m_u": 4251,
  "margin_lower_display": "0.3298298869",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-17.5",
  "m_u": 4376,
  "margin_lower_display": "0.3303754833",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-18.0",
  "m_u": 4501,
  "margin_lower_display": "0.3308361109",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-18.5",
  "m_u": 4626,
  "margin_lower_display": "0.3312250033",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-19.0",
  "m_u": 4751,
  "margin_lower_display": "0.3315533326",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-19.5",
  "m_u": 4876,
  "margin_lower_display": "0.3318305308",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-20.0",
  "m_u": 5001,
  "margin_lower_display": "0.3320645609",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-20.5",
  "m_u": 5126,
  "margin_lower_display": "0.3322621454",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-21.0",
  "m_u": 5251,
  "margin_lower_display": "0.3324289602",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-21.5",
  "m_u": 5376,
  "margin_lower_display": "0.3325697971",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-22.0",
  "m_u": 5501,
  "margin_lower_display": "0.3326887016",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-22.5",
  "m_u": 5626,
  "margin_lower_display": "0.3327890892",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-23.0",
  "m_u": 5751,
  "margin_lower_display": "0.3328738436",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-23.5",
  "m_u": 5876,
  "margin_lower_display": "0.3329453993",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-24.0",
  "m_u": 6001,
  "margin_lower_display": "0.3330058117",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-24.5",
  "m_u": 6126,
  "margin_lower_display": "0.3330568162",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-25.0",
  "m_u": 6251,
  "margin_lower_display": "0.3330998778",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-25.5",
  "m_u": 6376,
  "margin_lower_display": "0.3331362335",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-26.0",
  "m_u": 6501,
  "margin_lower_display": "0.3331669275",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-26.5",
  "m_u": 6626,
  "margin_lower_display": "0.3331928417",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-27.0",
  "m_u": 6751,
  "margin_lower_display": "0.3332147202",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-27.5",
  "m_u": 6876,
  "margin_lower_display": "0.3332331917",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-28.0",
  "m_u": 7001,
  "margin_lower_display": "0.3332487866",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-28.5",
  "m_u": 7126,
  "margin_lower_display": "0.3332619529",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-29.0",
  "m_u": 7251,
  "margin_lower_display": "0.3332730689",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-29.5",
  "m_u": 7376,
  "margin_lower_display": "0.3332824538",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-30.0",
  "m_u": 7501,
  "margin_lower_display": "0.3332903772",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-30.5",
  "m_u": 7626,
  "margin_lower_display": "0.3332970667",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-31.0",
  "m_u": 7751,
  "margin_lower_display": "0.3333027144",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-31.5",
  "m_u": 7876,
  "margin_lower_display": "0.3333074827",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-32.0",
  "m_u": 8001,
  "margin_lower_display": "0.3333115084",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-32.5",
  "m_u": 8126,
  "margin_lower_display": "0.3333149071",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-33.0",
  "m_u": 8251,
  "margin_lower_display": "0.3333177766",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-33.5",
  "m_u": 8376,
  "margin_lower_display": "0.3333201992",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-34.0",
  "m_u": 8501,
  "margin_lower_display": "0.3333222446",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-34.5",
  "m_u": 8626,
  "margin_lower_display": "0.3333239714",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-35.0",
  "m_u": 8751,
  "margin_lower_display": "0.3333254293",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-35.5",
  "m_u": 8876,
  "margin_lower_display": "0.3333266602",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-36.0",
  "m_u": 9001,
  "margin_lower_display": "0.3333276994",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-36.5",
  "m_u": 9126,
  "margin_lower_display": "0.3333285768",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-37.0",
  "m_u": 9251,
  "margin_lower_display": "0.3333293175",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-37.5",
  "m_u": 9376,
  "margin_lower_display": "0.3333299429",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-38.0",
  "m_u": 9501,
  "margin_lower_display": "0.3333304709",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-38.5",
  "m_u": 9626,
  "margin_lower_display": "0.3333309166",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-39.0",
  "m_u": 9751,
  "margin_lower_display": "0.3333312930",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-39.5",
  "m_u": 9876,
  "margin_lower_display": "0.3333316107",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-40.0",
  "m_u": 10001,
  "margin_lower_display": "0.3333318790",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-8.0",
  "m_u": 2001,
  "margin_lower_display": "0.2592389532",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-8.5",
  "m_u": 2126,
  "margin_lower_display": "0.2708574704",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-9.0",
  "m_u": 2251,
  "margin_lower_display": "0.2806351850",
  "certified": true
 },
 {
  "kappa": 500,
  "eta": "e^-9.5",
  "m_u": 2376,
  "margin_lower_display": "0.2888711591",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-10",
  "m_u": 11514,
  "margin_lower_display": "0.3328777145",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-11",
  "m_u": 12665,
  "margin_lower_display": "0.3331243434",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-12",
  "m_u": 13817,
  "margin_lower_display": "0.3332375356",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-13",
  "m_u": 14968,
  "margin_lower_display": "0.3332893914",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-14",
  "m_u": 16119,
  "margin_lower_display": "0.3333131774",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-15",
  "m_u": 17270,
  "margin_lower_display": "0.3333240879",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-16",
  "m_u": 18422,
  "margin_lower_display": "0.3333290954",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-2",
  "m_u": 2304,
  "margin_lower_display": "0.0904176086",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-3",
  "m_u": 3455,
  "margin_lower_display": "0.2255428453",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-4",
  "m_u": 4606,
  "margin_lower_display": "0.2842501132",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-5",
  "m_u": 5757,
  "margin_lower_display": "0.3108550077",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-6",
  "m_u": 6909,
  "margin_lower_display": "0.3230332061",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-7",
  "m_u": 8060,
  "margin_lower_display": "0.3286090774",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-8",
  "m_u": 9211,
  "margin_lower_display": "0.3311663776",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "1e-9",
  "m_u": 10363,
  "margin_lower_display": "0.3323400384",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "3e-10",
  "m_u": 10965,
  "margin_lower_display": "0.3326725684",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "3e-11",
  "m_u": 12116,
  "margin_lower_display": "0.3330302440",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "3e-9",
  "m_u": 9813,
  "margin_lower_display": "0.3318918224",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-10.0",
  "m_u": 5001,
  "margin_lower_display": "0.2958002303",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-10.5",
  "m_u": 5251,
  "margin_lower_display": "0.3016560018",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-11.0",
  "m_u": 5501,
  "margin_lower_display": "0.3065956130",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-11.5",
  "m_u": 5751,
  "margin_lower_display": "0.3107634088",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-12.0",
  "m_u": 6001,
  "margin_lower_display": "0.3142805973",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-12.5",
  "m_u": 6251,
  "margin_lower_display": "0.3172491116",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-13.0",
  "m_u": 6501,
  "margin_lower_display": "0.3197547688",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-13.5",
  "m_u": 6751,
  "margin_lower_display": "0.3218698752",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-14.0",
  "m_u": 7001,
  "margin_lower_display": "0.3236553879",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-14.5",
  "m_u": 7251,
  "margin_lower_display": "0.3251627172",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-15.0",
  "m_u": 7501,
  "margin_lower_display": "0.3264352346",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-15.5",
  "m_u": 7751,
  "margin_lower_display": "0.3275095376",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-16.0",
  "m_u": 8001,
  "margin_lower_display": "0.3284165125",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-16.5",
  "m_u": 8251,
  "margin_lower_display": "0.3291822282",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-17.0",
  "m_u": 8501,
  "margin_lower_display": "0.3298286897",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-17.5",
  "m_u": 8751,
  "margin_lower_display": "0.3303744723",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-18.0",
  "m_u": 9001,
  "margin_lower_display": "0.3308352571",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-18.5",
  "m_u": 9251,
  "margin_lower_display": "0.3312242823",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-19.0",
  "m_u": 9501,
  "margin_lower_display": "0.3315527238",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-19.5",
  "m_u": 9751,
  "margin_lower_display": "0.3318300167",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-20.0",
  "m_u": 10001,
  "margin_lower_display": "0.3320641267",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-20.5",
  "m_u": 10251,
  "margin_lower_display": "0.3322617788",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-21.0",
  "m_u": 10501,
  "margin_lower_display": "0.3324286506",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-21.5",
  "m_u": 10751,
  "margin_lower_display": "0.3325695357",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-22.0",
  "m_u": 11001,
  "margin_lower_display": "0.3326884808",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-22.5",
  "m_u": 11251,
  "margin_lower_display": "0.3327889028",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-23.0",
  "m_u": 11501,
  "margin_lower_display": "0.3328736862",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-23.5",
  "m_u": 11751,
  "margin_lower_display": "0.3329452663",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-24.0",
  "m_u": 12001,
  "margin_lower_display": "0.3330056994",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-24.5",
  "m_u": 12251,
  "margin_lower_display": "0.3330567214",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-25.0",
  "m_u": 12501,
  "margin_lower_display": "0.3330997977",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-25.5",
  "m_u": 12751,
  "margin_lower_display": "0.3331361659",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-26.0",
  "m_u": 13001,
  "margin_lower_display": "0.3331668705",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-26.5",
  "m_u": 13251,
  "margin_lower_display": "0.3331927935",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-27.0",
  "m_u": 13501,
  "margin_lower_display": "0.3332146795",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-27.5",
  "m_u": 13751,
  "margin_lower_display": "0.3332331573",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-28.0",
  "m_u": 14001,
  "margin_lower_display": "0.3332487576",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-28.5",
  "m_u": 14251,
  "margin_lower_display": "0.3332619284",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-29.0",
  "m_u": 14501,
  "margin_lower_display": "0.3332730482",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-29.5",
  "m_u": 14751,
  "margin_lower_display": "0.3332824363",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-30.0",
  "m_u": 15001,
  "margin_lower_display": "0.3332903624",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-30.5",
  "m_u": 15251,
  "margin_lower_display": "0.3332970542",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-31.0",
  "m_u": 15501,
  "margin_lower_display": "0.3333027039",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-31.5",
  "m_u": 15751,
  "margin_lower_display": "0.3333074738",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-32.0",
  "m_u": 16001,
  "margin_lower_display": "0.3333115008",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-32.5",
  "m_u": 16251,
  "margin_lower_display": "0.3333149008",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-33.0",
  "m_u": 16501,
  "margin_lower_display": "0.3333177713",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-33.5",
  "m_u": 16751,
  "margin_lower_display": "0.3333201947",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-34.0",
  "m_u": 17001,
  "margin_lower_display": "0.3333222408",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-34.5",
  "m_u": 17251,
  "margin_lower_display": "0.3333239682",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-35.0",
  "m_u": 17501,
  "margin_lower_display": "0.3333254266",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-35.5",
  "m_u": 17751,
  "margin_lower_display": "0.3333266579",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-36.0",
  "m_u": 18001,
  "margin_lower_display": "0.3333276975",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-36.5",
  "m_u": 18251,
  "margin_lower_display": "0.3333285751",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-37.0",
  "m_u": 18501,
  "margin_lower_display": "0.3333293161",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-37.5",
  "m_u": 18751,
  "margin_lower_display": "0.3333299417",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-38.0",
  "m_u": 19001,
  "margin_lower_display": "0.3333304699",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-38.5",
  "m_u": 19251,
  "margin_lower_display": "0.3333309158",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-39.0",
  "m_u": 19501,
  "margin_lower_display": "0.3333312923",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-39.5",
  "m_u": 19751,
  "margin_lower_display": "0.3333316101",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-40.0",
  "m_u": 20001,
  "margin_lower_display": "0.3333318785",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-8.0",
  "m_u": 4001,
  "margin_lower_display": "0.2592138489",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-8.5",
  "m_u": 4251,
  "margin_lower_display": "0.2708362711",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-9.0",
  "m_u": 4501,
  "margin_lower_display": "0.2806172831",
  "certified": true
 },
 {
  "kappa": 1000,
  "eta": "e^-9.5",
  "m_u": 4751,
  "margin_lower_display": "0.2888560417",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-10",
  "m_u": 23027,
  "margin_lower_display": "0.3328776369",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-11",
  "m_u": 25329,
  "margin_lower_display": "0.3331243078",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-12",
  "m_u": 27632,
  "margin_lower_display": "0.3332374868",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-13",
  "m_u": 29935,
  "margin_lower_display": "0.3332893839",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-14",
  "m_u": 32237,
  "margin_lower_display": "0.3333131740",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-15",
  "m_u": 34540,
  "margin_lower_display": "0.3333240895",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-16",
  "m_u": 36842,
  "margin_lower_display": "0.3333290932",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-2",
  "m_u": 4606,
  "margin_lower_display": "0.0902990105",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-3",
  "m_u": 6909,
  "margin_lower_display": "0.2255247229",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-4",
  "m_u": 9211,
  "margin_lower_display": "0.2842417971",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-5",
  "m_u": 11514,
  "margin_lower_display": "0.3108587982",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-6",
  "m_u": 13817,
  "margin_lower_display": "0.3230314558",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-7",
  "m_u": 16119,
  "margin_lower_display": "0.3286082741",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-8",
  "m_u": 18422,
  "margin_lower_display": "0.3311667426",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "1e-9",
  "m_u": 20724,
  "margin_lower_display": "0.3323395330",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "3e-10",
  "m_u": 21928,
  "margin_lower_display": "0.3326722321",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "3e-11",
  "m_u": 24231,
  "margin_lower_display": "0.3330301924",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "3e-9",
  "m_u": 19626,
  "margin_lower_display": "0.3318920651",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-10.0",
  "m_u": 10001,
  "margin_lower_display": "0.2957938647",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-10.5",
  "m_u": 10501,
  "margin_lower_display": "0.3016506269",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-11.0",
  "m_u": 11001,
  "margin_lower_display": "0.3065910746",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-11.5",
  "m_u": 11501,
  "margin_lower_display": "0.3107595768",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-12.0",
  "m_u": 12001,
  "margin_lower_display": "0.3142773617",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-12.5",
  "m_u": 12501,
  "margin_lower_display": "0.3172463795",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-13.0",
  "m_u": 13001,
  "margin_lower_display": "0.3197524619",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-13.5",
  "m_u": 13501,
  "margin_lower_display": "0.3218679274",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-14.0",
  "m_u": 14001,
  "margin_lower_display": "0.3236537432",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-14.5",
  "m_u": 14501,
  "margin_lower_display": "0.3251613285",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-15.0",
  "m_u": 15001,
  "margin_lower_display": "0.3264340620",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-15.5",
  "m_u": 15501,
  "margin_lower_display": "0.3275085475",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-16.0",
  "m_u": 16001,
  "margin_lower_display": "0.3284156765",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-16.5",
  "m_u": 16501,
  "margin_lower_display": "0.3291815223",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-17.0",
  "m_u": 17001,
  "margin_lower_display": "0.3298280936",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-17.5",
  "m_u": 17501,
  "margin_lower_display": "0.3303739690",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-18.0",
  "m_u": 18001,
  "margin_lower_display": "0.3308348322",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-18.5",
  "m_u": 18501,
  "margin_lower_display": "0.3312239235",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-19.0",
  "m_u": 19001,
  "margin_lower_display": "0.3315524208",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-19.5",
  "m_u": 19501,
  "margin_lower_display": "0.3318297609",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-20.0",
  "m_u": 20001,
  "margin_lower_display": "0.3320639107",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-20.5",
  "m_u": 20501,
  "margin_lower_display": "0.3322615964",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-21.0",
  "m_u": 21001,
  "margin_lower_display": "0.3324284966",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-21.5",
  "m_u": 21501,
  "margin_lower_display": "0.3325694056",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-22.0",
  "m_u": 22001,
  "margin_lower_display": "0.3326883710",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-22.5",
  "m_u": 22501,
  "margin_lower_display": "0.3327888101",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-23.0",
  "m_u": 23001,
  "margin_lower_display": "0.3328736079",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-23.5",
  "m_u": 23501,
  "margin_lower_display": "0.3329452002",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-24.0",
  "m_u": 24001,
  "margin_lower_display": "0.3330056436",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-24.5",
  "m_u": 24501,
  "margin_lower_display": "0.3330566742",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-25.0",
  "m_u": 25001,
  "margin_lower_display": "0.3330997579",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-25.5",
  "m_u": 25501,
  "margin_lower_display": "0.3331361323",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-26.0",
  "m_u": 26001,
  "margin_lower_display": "0.3331668421",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-26.5",
  "m_u": 26501,
  "margin_lower_display": "0.3331927695",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-27.0",
  "m_u": 27001,
  "margin_lower_display": "0.3332146593",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-27.5",
  "m_u": 27501,
  "margin_lower_display": "0.3332331402",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-28.0",
  "m_u": 28001,
  "margin_lower_display": "0.3332487431",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-28.5",
  "m_u": 28501,
  "margin_lower_display": "0.3332619162",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-29.0",
  "m_u": 29001,
  "margin_lower_display": "0.3332730379",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-29.5",
  "m_u": 29501,
  "margin_lower_display": "0.3332824276",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-30.0",
  "m_u": 30001,
  "margin_lower_display": "0.3332903551",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-30.5",
  "m_u": 30501,
  "margin_lower_display": "0.3332970480",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-31.0",
  "m_u": 31001,
  "margin_lower_display": "0.3333026987",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-31.5",
  "m_u": 31501,
  "margin_lower_display": "0.3333074694",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-32.0",
  "m_u": 32001,
  "margin_lower_display": "0.3333114971",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-32.5",
  "m_u": 32501,
  "margin_lower_display": "0.3333148976",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-33.0",
  "m_u": 33001,
  "margin_lower_display": "0.3333177686",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-33.5",
  "m_u": 33501,
  "margin_lower_display": "0.3333201925",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-34.0",
  "m_u": 34001,
  "margin_lower_display": "0.3333222389",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-34.5",
  "m_u": 34501,
  "margin_lower_display": "0.3333239666",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-35.0",
  "m_u": 35001,
  "margin_lower_display": "0.3333254253",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-35.5",
  "m_u": 35501,
  "margin_lower_display": "0.3333266568",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-36.0",
  "m_u": 36001,
  "margin_lower_display": "0.3333276965",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-36.5",
  "m_u": 36501,
  "margin_lower_display": "0.3333285743",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-37.0",
  "m_u": 37001,
  "margin_lower_display": "0.3333293154",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-37.5",
  "m_u": 37501,
  "margin_lower_display": "0.3333299411",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-38.0",
  "m_u": 38001,
  "margin_lower_display": "0.3333304694",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-38.5",
  "m_u": 38501,
  "margin_lower_display": "0.3333309154",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-39.0",
  "m_u": 39001,
  "margin_lower_display": "0.3333312919",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-39.5",
  "m_u": 39501,
  "margin_lower_display": "0.3333316098",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-40.0",
  "m_u": 40001,
  "margin_lower_display": "0.3333318782",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-8.0",
  "m_u": 8001,
  "margin_lower_display": "0.2592013255",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-8.5",
  "m_u": 8501,
  "margin_lower_display": "0.2708256968",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-9.0",
  "m_u": 9001,
  "margin_lower_display": "0.2806083546",
  "certified": true
 },
 {
  "kappa": 2000,
  "eta": "e^-9.5",
  "m_u": 9501,
  "margin_lower_display": "0.2888485028",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-10",
  "m_u": 115130,
  "margin_lower_display": "0.3328775442",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-11",
  "m_u": 126643,
  "margin_lower_display": "0.3331243077",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-12",
  "m_u": 138156,
  "margin_lower_display": "0.3332374738",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-13",
  "m_u": 149669,
  "margin_lower_display": "0.3332893720",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-14",
  "m_u": 161182,
  "margin_lower_display": "0.3333131726",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-15",
  "m_u": 172695,
  "margin_lower_display": "0.3333240876",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-16",
  "m_u": 184208,
  "margin_lower_display": "0.3333290932",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-2",
  "m_u": 23027,
  "margin_lower_display": "0.0902831796",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-3",
  "m_u": 34540,
  "margin_lower_display": "0.2255030087",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-4",
  "m_u": 46053,
  "margin_lower_display": "0.2842417896",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-5",
  "m_u": 57566,
  "margin_lower_display": "0.3108557516",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-6",
  "m_u": 69079,
  "margin_lower_display": "0.3230286633",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-7",
  "m_u": 80591,
  "margin_lower_display": "0.3286076330",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-8",
  "m_u": 92104,
  "margin_lower_display": "0.3311661551",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "1e-9",
  "m_u": 103617,
  "margin_lower_display": "0.3323394654",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "3e-10",
  "m_u": 109637,
  "margin_lower_display": "0.3326721872",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "3e-11",
  "m_u": 121150,
  "margin_lower_display": "0.3330301307",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "3e-9",
  "m_u": 98124,
  "margin_lower_display": "0.3318916743",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-10.0",
  "m_u": 50001,
  "margin_lower_display": "0.2957887806",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-10.5",
  "m_u": 52501,
  "margin_lower_display": "0.3016463344",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-11.0",
  "m_u": 55001,
  "margin_lower_display": "0.3065874504",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-11.5",
  "m_u": 57501,
  "margin_lower_display": "0.3107565168",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-12.0",
  "m_u": 60001,
  "margin_lower_display": "0.3142747781",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-12.5",
  "m_u": 62501,
  "margin_lower_display": "0.3172441982",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-13.0",
  "m_u": 65001,
  "margin_lower_display": "0.3197506202",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-13.5",
  "m_u": 67501,
  "margin_lower_display": "0.3218663724",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-14.0",
  "m_u": 70001,
  "margin_lower_display": "0.3236524303",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-14.5",
  "m_u": 72501,
  "margin_lower_display": "0.3251602200",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-15.0",
  "m_u": 75001,
  "margin_lower_display": "0.3264331261",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-15.5",
  "m_u": 77501,
  "margin_lower_display": "0.3275077574",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-16.0",
  "m_u": 80001,
  "margin_lower_display": "0.3284150093",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-16.5",
  "m_u": 82501,
  "margin_lower_display": "0.3291809590",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-17.0",
  "m_u": 85001,
  "margin_lower_display": "0.3298276181",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-17.5",
  "m_u": 87501,
  "margin_lower_display": "0.3303735675",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-18.0",
  "m_u": 90001,
  "margin_lower_display": "0.3308344932",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-18.5",
  "m_u": 92501,
  "margin_lower_display": "0.3312236373",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-19.0",
  "m_u": 95001,
  "margin_lower_display": "0.3315521792",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-19.5",
  "m_u": 97501,
  "margin_lower_display": "0.3318295569",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-20.0",
  "m_u": 100001,
  "margin_lower_display": "0.3320637384",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-20.5",
  "m_u": 102501,
  "margin_lower_display": "0.3322614510",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-21.0",
  "m_u": 105001,
  "margin_lower_display": "0.3324283738",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-21.5",
  "m_u": 107501,
  "margin_lower_display": "0.3325693019",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-22.0",
  "m_u": 110001,
  "margin_lower_display": "0.3326882835",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-22.5",
  "m_u": 112501,
  "margin_lower_display": "0.3327887362",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-23.0",
  "m_u": 115001,
  "margin_lower_display": "0.3328735455",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-23.5",
  "m_u": 117501,
  "margin_lower_display": "0.3329451475",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-24.0",
  "m_u": 120001,
  "margin_lower_display": "0.3330055991",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-24.5",
  "m_u": 122501,
  "margin_lower_display": "0.3330566367",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-25.0",
  "m_u": 125001,
  "margin_lower_display": "0.3330997262",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-25.5",
  "m_u": 127501,
  "margin_lower_display": "0.3331361055",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-26.0",
  "m_u": 130001,
  "margin_lower_display": "0.3331668195",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-26.5",
  "m_u": 132501,
  "margin_lower_display": "0.3331927504",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-27.0",
  "m_u": 135001,
  "margin_lower_display": "0.3332146432",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-27.5",
  "m_u": 137501,
  "margin_lower_display": "0.3332331266",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-28.0",
  "m_u": 140001,
  "margin_lower_display": "0.3332487317",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-28.5",
  "m_u": 142501,
  "margin_lower_display": "0.3332619065",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-29.0",
  "m_u": 145001,
  "margin_lower_display": "0.3332730297",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-29.5",
  "m_u": 147501,
  "margin_lower_display": "0.3332824207",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-30.0",
  "m_u": 150001,
  "margin_lower_display": "0.3332903493",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-30.5",
  "m_u": 152501,
  "margin_lower_display": "0.3332970431",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-31.0",
  "m_u": 155001,
  "margin_lower_display": "0.3333026945",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-31.5",
  "m_u": 157501,
  "margin_lower_display": "0.3333074659",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-32.0",
  "m_u": 160001,
  "margin_lower_display": "0.3333114942",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-32.5",
  "m_u": 162501,
  "margin_lower_display": "0.3333148951",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-33.0",
  "m_u": 165001,
  "margin_lower_display": "0.3333177665",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-33.5",
  "m_u": 167501,
  "margin_lower_display": "0.3333201907",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-34.0",
  "m_u": 170001,
  "margin_lower_display": "0.3333222374",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-34.5",
  "m_u": 172501,
  "margin_lower_display": "0.3333239653",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-35.0",
  "m_u": 175001,
  "margin_lower_display": "0.3333254242",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-35.5",
  "m_u": 177501,
  "margin_lower_display": "0.3333266559",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-36.0",
  "m_u": 180001,
  "margin_lower_display": "0.3333276957",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-36.5",
  "m_u": 182501,
  "margin_lower_display": "0.3333285737",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-37.0",
  "m_u": 185001,
  "margin_lower_display": "0.3333293149",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-37.5",
  "m_u": 187501,
  "margin_lower_display": "0.3333299407",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-38.0",
  "m_u": 190001,
  "margin_lower_display": "0.3333304690",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-38.5",
  "m_u": 192501,
  "margin_lower_display": "0.3333309151",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-39.0",
  "m_u": 195001,
  "margin_lower_display": "0.3333312917",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-39.5",
  "m_u": 197501,
  "margin_lower_display": "0.3333316096",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-40.0",
  "m_u": 200001,
  "margin_lower_display": "0.3333318780",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-8.0",
  "m_u": 40001,
  "margin_lower_display": "0.2591913205",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-8.5",
  "m_u": 42501,
  "margin_lower_display": "0.2708172496",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-9.0",
  "m_u": 45001,
  "margin_lower_display": "0.2806012226",
  "certified": true
 },
 {
  "kappa": 10000,
  "eta": "e^-9.5",
  "m_u": 47501,
  "margin_lower_display": "0.2888424813",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-10",
  "m_u": 1151294,
  "margin_lower_display": "0.3328775395",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-11",
  "m_u": 1266423,
  "margin_lower_display": "0.3331243042",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-12",
  "m_u": 1381552,
  "margin_lower_display": "0.3332374716",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-13",
  "m_u": 1496681,
  "margin_lower_display": "0.3332893707",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-14",
  "m_u": 1611811,
  "margin_lower_display": "0.3333131720",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-15",
  "m_u": 1726940,
  "margin_lower_display": "0.3333240872",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-16",
  "m_u": 1842069,
  "margin_lower_display": "0.3333290930",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-2",
  "m_u": 230260,
  "margin_lower_display": "0.0902744837",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-3",
  "m_u": 345389,
  "margin_lower_display": "0.2254983057",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-4",
  "m_u": 460518,
  "margin_lower_display": "0.2842393012",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-5",
  "m_u": 575647,
  "margin_lower_display": "0.3108544583",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-6",
  "m_u": 690777,
  "margin_lower_display": "0.3230280701",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-7",
  "m_u": 805906,
  "margin_lower_display": "0.3286076490",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-8",
  "m_u": 921035,
  "margin_lower_display": "0.3311661478",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "1e-9",
  "m_u": 1036164,
  "margin_lower_display": "0.3323394553",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "3e-10",
  "m_u": 1096363,
  "margin_lower_display": "0.3326721760",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "3e-11",
  "m_u": 1211492,
  "margin_lower_display": "0.3330301235",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "3e-9",
  "m_u": 981234,
  "margin_lower_display": "0.3318916596",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-10.0",
  "m_u": 500001,
  "margin_lower_display": "0.2957876377",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-10.5",
  "m_u": 525001,
  "margin_lower_display": "0.3016453695",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-11.0",
  "m_u": 550001,
  "margin_lower_display": "0.3065866357",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-11.5",
  "m_u": 575001,
  "margin_lower_display": "0.3107558290",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-12.0",
  "m_u": 600001,
  "margin_lower_display": "0.3142741974",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-12.5",
  "m_u": 625001,
  "margin_lower_display": "0.3172437079",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-13.0",
  "m_u": 650001,
  "margin_lower_display": "0.3197502063",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-13.5",
  "m_u": 675001,
  "margin_lower_display": "0.3218660229",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-14.0",
  "m_u": 700001,
  "margin_lower_display": "0.3236521353",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-14.5",
  "m_u": 725001,
  "margin_lower_display": "0.3251599709",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-15.0",
  "m_u": 750001,
  "margin_lower_display": "0.3264329158",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-15.5",
  "m_u": 775001,
  "margin_lower_display": "0.3275075798",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-16.0",
  "m_u": 800001,
  "margin_lower_display": "0.3284148594",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-16.5",
  "m_u": 825001,
  "margin_lower_display": "0.3291808325",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-17.0",
  "m_u": 850001,
  "margin_lower_display": "0.3298275112",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-17.5",
  "m_u": 875001,
  "margin_lower_display": "0.3303734773",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-18.0",
  "m_u": 900001,
  "margin_lower_display": "0.3308344170",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-18.5",
  "m_u": 925001,
  "margin_lower_display": "0.3312235730",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-19.0",
  "m_u": 950001,
  "margin_lower_display": "0.3315521249",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-19.5",
  "m_u": 975001,
  "margin_lower_display": "0.3318295110",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-20.0",
  "m_u": 1000001,
  "margin_lower_display": "0.3320636997",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-20.5",
  "m_u": 1025001,
  "margin_lower_display": "0.3322614183",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-21.0",
  "m_u": 1050001,
  "margin_lower_display": "0.3324283462",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-21.5",
  "m_u": 1075001,
  "margin_lower_display": "0.3325692787",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-22.0",
  "m_u": 1100001,
  "margin_lower_display": "0.3326882638",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-22.5",
  "m_u": 1125001,
  "margin_lower_display": "0.3327887196",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-23.0",
  "m_u": 1150001,
  "margin_lower_display": "0.3328735314",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-23.5",
  "m_u": 1175001,
  "margin_lower_display": "0.3329451357",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-24.0",
  "m_u": 1200001,
  "margin_lower_display": "0.3330055891",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-24.5",
  "m_u": 1225001,
  "margin_lower_display": "0.3330566282",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-25.0",
  "m_u": 1250001,
  "margin_lower_display": "0.3330997191",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-25.5",
  "m_u": 1275001,
  "margin_lower_display": "0.3331360995",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-26.0",
  "m_u": 1300001,
  "margin_lower_display": "0.3331668144",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-26.5",
  "m_u": 1325001,
  "margin_lower_display": "0.3331927461",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-27.0",
  "m_u": 1350001,
  "margin_lower_display": "0.3332146396",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-27.5",
  "m_u": 1375001,
  "margin_lower_display": "0.3332331236",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-28.0",
  "m_u": 1400001,
  "margin_lower_display": "0.3332487291",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-28.5",
  "m_u": 1425001,
  "margin_lower_display": "0.3332619044",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-29.0",
  "m_u": 1450001,
  "margin_lower_display": "0.3332730279",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-29.5",
  "m_u": 1475001,
  "margin_lower_display": "0.3332824192",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-30.0",
  "m_u": 1500001,
  "margin_lower_display": "0.3332903479",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-30.5",
  "m_u": 1525001,
  "margin_lower_display": "0.3332970420",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-31.0",
  "m_u": 1550001,
  "margin_lower_display": "0.3333026936",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-31.5",
  "m_u": 1575001,
  "margin_lower_display": "0.3333074651",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-32.0",
  "m_u": 1600001,
  "margin_lower_display": "0.3333114935",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-32.5",
  "m_u": 1625001,
  "margin_lower_display": "0.3333148946",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-33.0",
  "m_u": 1650001,
  "margin_lower_display": "0.3333177660",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-33.5",
  "m_u": 1675001,
  "margin_lower_display": "0.3333201903",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-34.0",
  "m_u": 1700001,
  "margin_lower_display": "0.3333222370",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-34.5",
  "m_u": 1725001,
  "margin_lower_display": "0.3333239650",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-35.0",
  "m_u": 1750001,
  "margin_lower_display": "0.3333254240",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-35.5",
  "m_u": 1775001,
  "margin_lower_display": "0.3333266557",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-36.0",
  "m_u": 1800001,
  "margin_lower_display": "0.3333276956",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-36.5",
  "m_u": 1825001,
  "margin_lower_display": "0.3333285735",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-37.0",
  "m_u": 1850001,
  "margin_lower_display": "0.3333293148",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-37.5",
  "m_u": 1875001,
  "margin_lower_display": "0.3333299406",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-38.0",
  "m_u": 1900001,
  "margin_lower_display": "0.3333304689",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-38.5",
  "m_u": 1925001,
  "margin_lower_display": "0.3333309150",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-39.0",
  "m_u": 1950001,
  "margin_lower_display": "0.3333312916",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-39.5",
  "m_u": 1975001,
  "margin_lower_display": "0.3333316096",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-40.0",
  "m_u": 2000001,
  "margin_lower_display": "0.3333318780",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-8.0",
  "m_u": 400001,
  "margin_lower_display": "0.2591890711",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-8.5",
  "m_u": 425001,
  "margin_lower_display": "0.2708153505",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-9.0",
  "m_u": 450001,
  "margin_lower_display": "0.2805996192",
  "certified": true
 },
 {
  "kappa": 100000,
  "eta": "e^-9.5",
  "m_u": 475001,
  "margin_lower_display": "0.2888411276",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-10",
  "m_u": 11512926,
  "margin_lower_display": "0.3328775366",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-11",
  "m_u": 12664219,
  "margin_lower_display": "0.3331243032",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-12",
  "m_u": 13815512,
  "margin_lower_display": "0.3332374713",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-13",
  "m_u": 14966804,
  "margin_lower_display": "0.3332893706",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-14",
  "m_u": 16118097,
  "margin_lower_display": "0.3333131719",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-15",
  "m_u": 17269389,
  "margin_lower_display": "0.3333240872",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-16",
  "m_u": 18420682,
  "margin_lower_display": "0.3333290930",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-2",
  "m_u": 2302586,
  "margin_lower_display": "0.0902729818",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-3",
  "m_u": 3453879,
  "margin_lower_display": "0.2254978355",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-4",
  "m_u": 4605171,
  "margin_lower_display": "0.2842391519",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-5",
  "m_u": 5756464,
  "margin_lower_display": "0.3108544355",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-6",
  "m_u": 6907756,
  "margin_lower_display": "0.3230280038",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-7",
  "m_u": 8059049,
  "margin_lower_display": "0.3286076282",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-8",
  "m_u": 9210341,
  "margin_lower_display": "0.3311661412",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "1e-9",
  "m_u": 10361634,
  "margin_lower_display": "0.3323394542",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "3e-10",
  "m_u": 10963620,
  "margin_lower_display": "0.3326721735",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "3e-11",
  "m_u": 12114913,
  "margin_lower_display": "0.3330301230",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "3e-9",
  "m_u": 9812328,
  "margin_lower_display": "0.3318916523",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-10.0",
  "m_u": 5000001,
  "margin_lower_display": "0.2957875234",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-10.5",
  "m_u": 5250001,
  "margin_lower_display": "0.3016452730",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-11.0",
  "m_u": 5500001,
  "margin_lower_display": "0.3065865543",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-11.5",
  "m_u": 5750001,
  "margin_lower_display": "0.3107557603",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-12.0",
  "m_u": 6000001,
  "margin_lower_display": "0.3142741394",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-12.5",
  "m_u": 6250001,
  "margin_lower_display": "0.3172436589",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-13.0",
  "m_u": 6500001,
  "margin_lower_display": "0.3197501649",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-13.5",
  "m_u": 6750001,
  "margin_lower_display": "0.3218659880",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-14.0",
  "m_u": 7000001,
  "margin_lower_display": "0.3236521058",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-14.5",
  "m_u": 7250001,
  "margin_lower_display": "0.3251599460",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-15.0",
  "m_u": 7500001,
  "margin_lower_display": "0.3264328948",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-15.5",
  "m_u": 7750001,
  "margin_lower_display": "0.3275075620",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-16.0",
  "m_u": 8000001,
  "margin_lower_display": "0.3284148445",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-16.5",
  "m_u": 8250001,
  "margin_lower_display": "0.3291808198",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-17.0",
  "m_u": 8500001,
  "margin_lower_display": "0.3298275005",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-17.5",
  "m_u": 8750001,
  "margin_lower_display": "0.3303734682",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-18.0",
  "m_u": 9000001,
  "margin_lower_display": "0.3308344094",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-18.5",
  "m_u": 9250001,
  "margin_lower_display": "0.3312235665",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-19.0",
  "m_u": 9500001,
  "margin_lower_display": "0.3315521194",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-19.5",
  "m_u": 9750001,
  "margin_lower_display": "0.3318295064",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-20.0",
  "m_u": 10000001,
  "margin_lower_display": "0.3320636959",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-20.5",
  "m_u": 10250001,
  "margin_lower_display": "0.3322614150",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-21.0",
  "m_u": 10500001,
  "margin_lower_display": "0.3324283435",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-21.5",
  "m_u": 10750001,
  "margin_lower_display": "0.3325692763",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-22.0",
  "m_u": 11000001,
  "margin_lower_display": "0.3326882618",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-22.5",
  "m_u": 11250001,
  "margin_lower_display": "0.3327887179",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-23.0",
  "m_u": 11500001,
  "margin_lower_display": "0.3328735300",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-23.5",
  "m_u": 11750001,
  "margin_lower_display": "0.3329451345",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-24.0",
  "m_u": 12000001,
  "margin_lower_display": "0.3330055881",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-24.5",
  "m_u": 12250001,
  "margin_lower_display": "0.3330566274",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-25.0",
  "m_u": 12500001,
  "margin_lower_display": "0.3330997184",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-25.5",
  "m_u": 12750001,
  "margin_lower_display": "0.3331360989",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-26.0",
  "m_u": 13000001,
  "margin_lower_display": "0.3331668139",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-26.5",
  "m_u": 13250001,
  "margin_lower_display": "0.3331927457",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-27.0",
  "m_u": 13500001,
  "margin_lower_display": "0.3332146392",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-27.5",
  "m_u": 13750001,
  "margin_lower_display": "0.3332331233",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-28.0",
  "m_u": 14000001,
  "margin_lower_display": "0.3332487288",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-28.5",
  "m_u": 14250001,
  "margin_lower_display": "0.3332619041",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-29.0",
  "m_u": 14500001,
  "margin_lower_display": "0.3332730277",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-29.5",
  "m_u": 14750001,
  "margin_lower_display": "0.3332824190",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-30.0",
  "m_u": 15000001,
  "margin_lower_display": "0.3332903478",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-30.5",
  "m_u": 15250001,
  "margin_lower_display": "0.3332970419",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-31.0",
  "m_u": 15500001,
  "margin_lower_display": "0.3333026935",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-31.5",
  "m_u": 15750001,
  "margin_lower_display": "0.3333074650",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-32.0",
  "m_u": 16000001,
  "margin_lower_display": "0.3333114934",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-32.5",
  "m_u": 16250001,
  "margin_lower_display": "0.3333148945",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-33.0",
  "m_u": 16500001,
  "margin_lower_display": "0.3333177660",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-33.5",
  "m_u": 16750001,
  "margin_lower_display": "0.3333201902",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-34.0",
  "m_u": 17000001,
  "margin_lower_display": "0.3333222370",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-34.5",
  "m_u": 17250001,
  "margin_lower_display": "0.3333239650",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-35.0",
  "m_u": 17500001,
  "margin_lower_display": "0.3333254239",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-35.5",
  "m_u": 17750001,
  "margin_lower_display": "0.3333266556",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-36.0",
  "m_u": 18000001,
  "margin_lower_display": "0.3333276956",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-36.5",
  "m_u": 18250001,
  "margin_lower_display": "0.3333285735",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-37.0",
  "m_u": 18500001,
  "margin_lower_display": "0.3333293148",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-37.5",
  "m_u": 18750001,
  "margin_lower_display": "0.3333299406",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-38.0",
  "m_u": 19000001,
  "margin_lower_display": "0.3333304689",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-38.5",
  "m_u": 19250001,
  "margin_lower_display": "0.3333309150",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-39.0",
  "m_u": 19500001,
  "margin_lower_display": "0.3333312916",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-39.5",
  "m_u": 19750001,
  "margin_lower_display": "0.3333316095",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-40.0",
  "m_u": 20000001,
  "margin_lower_display": "0.3333318780",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-8.0",
  "m_u": 4000001,
  "margin_lower_display": "0.2591888462",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-8.5",
  "m_u": 4250001,
  "margin_lower_display": "0.2708151606",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-9.0",
  "m_u": 4500001,
  "margin_lower_display": "0.2805994589",
  "certified": true
 },
 {
  "kappa": 1000000,
  "eta": "e^-9.5",
  "m_u": 4750001,
  "margin_lower_display": "0.2888409922",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-10",
  "m_u": 115129256,
  "margin_lower_display": "0.3328775366",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-11",
  "m_u": 126642181,
  "margin_lower_display": "0.3331243032",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-12",
  "m_u": 138155107,
  "margin_lower_display": "0.3332374713",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-13",
  "m_u": 149668032,
  "margin_lower_display": "0.3332893706",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-14",
  "m_u": 161180958,
  "margin_lower_display": "0.3333131719",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-15",
  "m_u": 172693883,
  "margin_lower_display": "0.3333240872",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-16",
  "m_u": 184206808,
  "margin_lower_display": "0.3333290930",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-2",
  "m_u": 23025852,
  "margin_lower_display": "0.0902729264",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-3",
  "m_u": 34538777,
  "margin_lower_display": "0.2254977740",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-4",
  "m_u": 46051703,
  "margin_lower_display": "0.2842391436",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-5",
  "m_u": 57564628,
  "margin_lower_display": "0.3108544241",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-6",
  "m_u": 69077554,
  "margin_lower_display": "0.3230280028",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-7",
  "m_u": 80590479,
  "margin_lower_display": "0.3286076261",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-8",
  "m_u": 92103405,
  "margin_lower_display": "0.3311661411",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "1e-9",
  "m_u": 103616330,
  "margin_lower_display": "0.3323394539",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "3e-10",
  "m_u": 109636194,
  "margin_lower_display": "0.3326721734",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "3e-11",
  "m_u": 121149120,
  "margin_lower_display": "0.3330301229",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "3e-9",
  "m_u": 98123269,
  "margin_lower_display": "0.3318916517",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-10.0",
  "m_u": 50000001,
  "margin_lower_display": "0.2957875120",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-10.5",
  "m_u": 52500001,
  "margin_lower_display": "0.3016452633",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-11.0",
  "m_u": 55000001,
  "margin_lower_display": "0.3065865461",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-11.5",
  "m_u": 57500001,
  "margin_lower_display": "0.3107557534",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-12.0",
  "m_u": 60000001,
  "margin_lower_display": "0.3142741336",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-12.5",
  "m_u": 62500001,
  "margin_lower_display": "0.3172436540",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-13.0",
  "m_u": 65000001,
  "margin_lower_display": "0.3197501608",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-13.5",
  "m_u": 67500001,
  "margin_lower_display": "0.3218659845",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-14.0",
  "m_u": 70000001,
  "margin_lower_display": "0.3236521028",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-14.5",
  "m_u": 72500001,
  "margin_lower_display": "0.3251599435",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-15.0",
  "m_u": 75000001,
  "margin_lower_display": "0.3264328927",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-15.5",
  "m_u": 77500001,
  "margin_lower_display": "0.3275075603",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-16.0",
  "m_u": 80000001,
  "margin_lower_display": "0.3284148430",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-16.5",
  "m_u": 82500001,
  "margin_lower_display": "0.3291808186",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-17.0",
  "m_u": 85000001,
  "margin_lower_display": "0.3298274994",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-17.5",
  "m_u": 87500001,
  "margin_lower_display": "0.3303734673",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-18.0",
  "m_u": 90000001,
  "margin_lower_display": "0.3308344086",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-18.5",
  "m_u": 92500001,
  "margin_lower_display": "0.3312235659",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-19.0",
  "m_u": 95000001,
  "margin_lower_display": "0.3315521189",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-19.5",
  "m_u": 97500001,
  "margin_lower_display": "0.3318295060",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-20.0",
  "m_u": 100000001,
  "margin_lower_display": "0.3320636955",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-20.5",
  "m_u": 102500001,
  "margin_lower_display": "0.3322614147",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-21.0",
  "m_u": 105000001,
  "margin_lower_display": "0.3324283432",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-21.5",
  "m_u": 107500001,
  "margin_lower_display": "0.3325692761",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-22.0",
  "m_u": 110000001,
  "margin_lower_display": "0.3326882616",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-22.5",
  "m_u": 112500001,
  "margin_lower_display": "0.3327887177",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-23.0",
  "m_u": 115000001,
  "margin_lower_display": "0.3328735299",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-23.5",
  "m_u": 117500001,
  "margin_lower_display": "0.3329451344",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-24.0",
  "m_u": 120000001,
  "margin_lower_display": "0.3330055880",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-24.5",
  "m_u": 122500001,
  "margin_lower_display": "0.3330566273",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-25.0",
  "m_u": 125000001,
  "margin_lower_display": "0.3330997183",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-25.5",
  "m_u": 127500001,
  "margin_lower_display": "0.3331360988",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-26.0",
  "m_u": 130000001,
  "margin_lower_display": "0.3331668138",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-26.5",
  "m_u": 132500001,
  "margin_lower_display": "0.3331927457",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-27.0",
  "m_u": 135000001,
  "margin_lower_display": "0.3332146392",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-27.5",
  "m_u": 137500001,
  "margin_lower_display": "0.3332331232",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-28.0",
  "m_u": 140000001,
  "margin_lower_display": "0.3332487288",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-28.5",
  "m_u": 142500001,
  "margin_lower_display": "0.3332619041",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-29.0",
  "m_u": 145000001,
  "margin_lower_display": "0.3332730277",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-29.5",
  "m_u": 147500001,
  "margin_lower_display": "0.3332824190",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-30.0",
  "m_u": 150000001,
  "margin_lower_display": "0.3332903478",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-30.5",
  "m_u": 152500001,
  "margin_lower_display": "0.3332970419",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-31.0",
  "m_u": 155000001,
  "margin_lower_display": "0.3333026935",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-31.5",
  "m_u": 157500001,
  "margin_lower_display": "0.3333074650",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-32.0",
  "m_u": 160000001,
  "margin_lower_display": "0.3333114934",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-32.5",
  "m_u": 162500001,
  "margin_lower_display": "0.3333148945",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-33.0",
  "m_u": 165000001,
  "margin_lower_display": "0.3333177660",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-33.5",
  "m_u": 167500001,
  "margin_lower_display": "0.3333201902",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-34.0",
  "m_u": 170000001,
  "margin_lower_display": "0.3333222370",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-34.5",
  "m_u": 172500001,
  "margin_lower_display": "0.3333239650",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-35.0",
  "m_u": 175000001,
  "margin_lower_display": "0.3333254239",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-35.5",
  "m_u": 177500001,
  "margin_lower_display": "0.3333266556",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-36.0",
  "m_u": 180000001,
  "margin_lower_display": "0.3333276956",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-36.5",
  "m_u": 182500001,
  "margin_lower_display": "0.3333285735",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-37.0",
  "m_u": 185000001,
  "margin_lower_display": "0.3333293148",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-37.5",
  "m_u": 187500001,
  "margin_lower_display": "0.3333299406",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-38.0",
  "m_u": 190000001,
  "margin_lower_display": "0.3333304689",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-38.5",
  "m_u": 192500001,
  "margin_lower_display": "0.3333309150",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-39.0",
  "m_u": 195000001,
  "margin_lower_display": "0.3333312916",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-39.5",
  "m_u": 197500001,
  "margin_lower_display": "0.3333316095",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-40.0",
  "m_u": 200000001,
  "margin_lower_display": "0.3333318780",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-8.0",
  "m_u": 40000001,
  "margin_lower_display": "0.2591888237",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-8.5",
  "m_u": 42500001,
  "margin_lower_display": "0.2708151417",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-9.0",
  "m_u": 45000001,
  "margin_lower_display": "0.2805994429",
  "certified": true
 },
 {
  "kappa": 10000000,
  "eta": "e^-9.5",
  "m_u": 47500001,
  "margin_lower_display": "0.2888409787",
  "certified": true
 }
]


==> anc/verification_set/expected/cert_nearopt_2026-10-04.log <==
cert_nearopt_2026-10-04.py  start 2026-10-22 13:16:30  python-flint 0.9.0  workers 8  N_ext 1000000  N_gap 100000

==============================================================================
eta 1e-15  kappa 100000  m 2224248  h 17/500
  sigma = 160 delta = [44.461015814555552000 +/- 3e-23]
  a_D recomputed = [-1.297328105788027822325035 +/- 1.02e-25]   JSON a_D = -1.2973281057880286
  [1] exterior: grid max over all aliases <= [1.00012257289 +/- 2.19e-12] (phase k=470141 of 1000000), Cauchy-Schwarz phases 0, stationary aliases checked 119687
      L2 <= [12337.9839039 +/- 2.61e-8], remainder P^2 L2/(8N^2) <= [7.88488e-7 +/- 1.17e-13]
      CERTIFIED sup_{s>=1} |F(s)-1/s|/eta <= [1.00012336138 +/- 4.08e-12]   (<= 1.0004: True)
  [2] gap grid Ng=100000: max|F| <= [1.64546382934 +/- 4.61e-12] at s=56221/100000, max|f_sigma| <= [3.047496131 +/- 1.69e-10], z <= [2.471e-8 +/- 2.27e-13]
      E=1.0004: ||F||_R <= [1.645463869994 +/- 4.35e-13], ||f_sigma||_R <= [3.047496206 +/- 4.72e-10], lambda = [0.000399860 +/- 3.23e-10], ||H||_R <= U = [1.646024486193 +/- 3.77e-13]
      E=1.0004: B = U + theta J <= [1.646029227787 +/- 3.03e-13] ;  B = (1-theta)U + theta||f_sigma|| <= [1.646025887733 +/- 1.20e-13] ;  stated 1.646034506133
      E=certified: ||F||_R <= [1.645463869994 +/- 4.35e-13], ||f_sigma||_R <= [3.047496206 +/- 4.72e-10], lambda = [0.000123352 +/- 2.13e-10], ||H||_R <= U = [1.645636813785 +/- 4.75e-13]
      E=certified: B = U + theta J <= [1.645641555379 +/- 4.01e-13] ;  B = (1-theta)U + theta||f_sigma|| <= [1.645638215713 +/- 2.88e-13] ;  stated 1.646034506133
  [3] m_u=1726940 verified (E_{m_u} <= eps < E_{m_u-1}): True
      rho_u >= a q*_{m_u}(x*) at x*/a = 1343101/5000000 : [2.69589843180 +/- 2.36e-12]  (v-form [2.69589843180 +/- 2.36e-12])
      E=1.0004, B U+thetaJ: T_m(h) <= [9.515e-22 +/- 4.49e-26], error/eps <= [0.9999999514551679 +/- 1.53e-17] (below 1: True), M/kappa <= [1.646029227787 +/- 3.03e-13], G >= [1.271627829 +/- 1.90e-10]  (stated 1.2716237)
      E=1.0004, B convex: T_m(h) <= [9.515e-22 +/- 4.68e-26], error/eps <= [0.9999999514532372 +/- 3.18e-17] (below 1: True), M/kappa <= [1.646025887733 +/- 1.20e-13], G >= [1.271630410 +/- 4.72e-10]  (stated 1.2716237)
      E=certified, B U+thetaJ: T_m(h) <= [9.512e-22 +/- 3.11e-26], error/eps <= [0.9999999512310814 +/- 7.72e-18] (below 1: True), M/kappa <= [1.645641555379 +/- 4.01e-13], G >= [1.271927393 +/- 2.24e-10]  (stated 1.2716237)
      E=certified, B convex: T_m(h) <= [9.512e-22 +/- 2.92e-26], error/eps <= [0.9999999512291510 +/- 3.67e-17] (below 1: True), M/kappa <= [1.645638215713 +/- 2.88e-13], G >= [1.271929974 +/- 4.80e-10]  (stated 1.2716237)
  elapsed 42.5 s

==============================================================================
eta 1e-16  kappa 1000000  m 23437824  h 2/125
  sigma = 160 delta = [46.870190409549046400 +/- 3e-23]
  a_D recomputed = [-1.269237470868935287790833 +/- 9.47e-26]   JSON a_D = -1.2692374708689362
  [1] exterior: grid max over all aliases <= [1.00012189385 +/- 3.63e-12] (phase k=898922 of 1000000), Cauchy-Schwarz phases 0, stationary aliases checked 125697
      L2 <= [13544.6503175 +/- 3.27e-8], remainder P^2 L2/(8N^2) <= [7.78904e-7 +/- 2.56e-13]
      CERTIFIED sup_{s>=1} |F(s)-1/s|/eta <= [1.00012267276 +/- 2.13e-12]   (<= 1.0004: True)
  [2] gap grid Ng=100000: max|F| <= [1.68601135328 +/- 4.99e-13] at s=13709/25000, max|f_sigma| <= [3.126918474 +/- 3.26e-10], z <= [2.746e-8 +/- 1.85e-13]
      E=1.0004: ||F||_R <= [1.686011399579 +/- 3.18e-13], ||f_sigma||_R <= [3.126918560 +/- 4.60e-10], lambda = [0.000399858 +/- 3.06e-10], ||H||_R <= U = [1.686587557394 +/- 2.62e-13]
      E=1.0004: B = U + theta J <= [1.686592424342 +/- 5.64e-14] ;  B = (1-theta)U + theta||f_sigma|| <= [1.686588997788 +/- 2.77e-13] ;  stated 1.686598728093
      E=certified: ||F||_R <= [1.686011399579 +/- 3.18e-13], ||f_sigma||_R <= [3.126918560 +/- 4.60e-10], lambda = [0.000122663 +/- 1.22e-10], ||H||_R <= U = [1.686188145748 +/- 1.36e-13]
      E=certified: B = U + theta J <= [1.686193012696 +/- 3.42e-13] ;  B = (1-theta)U + theta||f_sigma|| <= [1.686189586542 +/- 1.03e-13] ;  stated 1.686598728093
  [3] m_u=18420682 verified (E_{m_u} <= eps < E_{m_u-1}): True
      rho_u >= a q*_{m_u}(x*) at x*/a = 2601547/10000000 : [2.78144409181 +/- 2.93e-12]  (v-form [2.78144409181 +/- 2.93e-12])
      E=1.0004, B U+thetaJ: T_m(h) <= [9.904e-23 +/- 3.12e-27], error/eps <= [0.9999999904311862 +/- 2.83e-17] (below 1: True), M/kappa <= [1.686592424342 +/- 5.64e-14], G >= [1.296130129 +/- 3.31e-10]  (stated 1.2961252)
      E=1.0004, B convex: T_m(h) <= [9.904e-23 +/- 2.92e-27], error/eps <= [0.9999999904291740 +/- 3.09e-17] (below 1: True), M/kappa <= [1.686588997788 +/- 2.77e-13], G >= [1.296132763 +/- 3.91e-10]  (stated 1.2961252)
      E=certified, B U+thetaJ: T_m(h) <= [9.902e-23 +/- 3.39e-28], error/eps <= [0.9999999901966365 +/- 2.99e-17] (below 1: True), M/kappa <= [1.686193012696 +/- 3.42e-13], G >= [1.296437146 +/- 6.23e-11]  (stated 1.2961252)
      E=certified, B convex: T_m(h) <= [9.902e-23 +/- 5.40e-28], error/eps <= [0.9999999901946245 +/- 2.10e-18] (below 1: True), M/kappa <= [1.686189586542 +/- 1.03e-13], G >= [1.296439780 +/- 2.82e-10]  (stated 1.2961252)
  elapsed 85.2 s

SUMMARY
  eta 1e-15: exterior sup/eta <= [1.000123361 +/- 3.76e-10] ; ||F||_R <= [1.64546386999 +/- 4.44e-12] ; B (fixed E 1.0004) <= [1.646029227787 +/- 3.03e-13], B (certified E) <= [1.645638215713 +/- 2.88e-13], stated 1.646034506133 ; G >= [1.27162783 +/- 8.11e-10] (fixed E), >= [1.27192997 +/- 4.48e-9] (certified E), stated 1.2716237
  eta 1e-16: exterior sup/eta <= [1.000122673 +/- 2.43e-10] ; ||F||_R <= [1.68601139958 +/- 1.32e-12] ; B (fixed E 1.0004) <= [1.686592424342 +/- 5.64e-14], B (certified E) <= [1.686189586542 +/- 1.03e-13], stated 1.686598728093 ; G >= [1.29613013 +/- 6.70e-10] (fixed E), >= [1.29643978 +/- 2.82e-10] (certified E), stated 1.2961252
elapsed 85.2 s
NEAR-OPTIMAL CERT DONE


==> anc/verification_set/expected/cert_nearopt_control_k1e5_2026-10-05.log <==
cert_nearopt_k1e4_2026-10-05.py  start 2026-10-22 13:17:56  python-flint 0.9.0  workers 8  N_ext 1000000  N_gap 100000

==============================================================================
eta 1e-15  kappa 100000  m 2224248  h 17/500
  sigma = 160 delta = [44.461015814555552000 +/- 3e-23]
  a_D recomputed = [-1.297328105788027822325035 +/- 1.02e-25]   JSON a_D = -1.2973281057880286
  [1] exterior: grid max over all aliases <= [1.00012257289 +/- 2.19e-12] (phase k=470141 of 1000000), Cauchy-Schwarz phases 0, stationary aliases checked 119687
      L2 <= [12337.9839039 +/- 2.61e-8], remainder P^2 L2/(8N^2) <= [7.88488e-7 +/- 1.17e-13]
      CERTIFIED sup_{s>=1} |F(s)-1/s|/eta <= [1.00012336138 +/- 4.08e-12]   (<= 1.0004: True)
  [2] gap grid Ng=100000: max|F| <= [1.64546382934 +/- 4.61e-12] at s=56221/100000, max|f_sigma| <= [3.047496131 +/- 1.69e-10], z <= [2.471e-8 +/- 2.27e-13]
      E=1.0004: ||F||_R <= [1.645463869994 +/- 4.35e-13], ||f_sigma||_R <= [3.047496206 +/- 4.72e-10], lambda = [0.000399860 +/- 3.23e-10], ||H||_R <= U = [1.646024486193 +/- 3.77e-13]
      E=1.0004: B = U + theta J <= [1.646029227787 +/- 3.03e-13] ;  B = (1-theta)U + theta||f_sigma|| <= [1.646025887733 +/- 1.20e-13] ;  stated 1.646034506133
      E=certified: ||F||_R <= [1.645463869994 +/- 4.35e-13], ||f_sigma||_R <= [3.047496206 +/- 4.72e-10], lambda = [0.000123352 +/- 2.13e-10], ||H||_R <= U = [1.645636813785 +/- 4.75e-13]
      E=certified: B = U + theta J <= [1.645641555379 +/- 4.01e-13] ;  B = (1-theta)U + theta||f_sigma|| <= [1.645638215713 +/- 2.88e-13] ;  stated 1.646034506133
      degree rule at stated h = 17/500: ceiling argument [2224247.2681954314629 +/- 4.71e-14], m = 2224248 (stated 2224248), ball strictly inside: True
  [3] m_u=1726940 verified (E_{m_u} <= eps < E_{m_u-1}): True
      rho_u >= a q*_{m_u}(x*) at x*/a = 1343101/5000000 : [2.69589843180 +/- 2.36e-12]  (v-form [2.69589843180 +/- 2.36e-12])
      E=1.0004, B U+thetaJ: T_m(h) <= [9.515e-22 +/- 4.49e-26], error/eps <= [0.9999999514551679 +/- 1.53e-17] (below 1: True), M/kappa <= [1.646029227787 +/- 3.03e-13], G >= [1.271627829 +/- 1.90e-10]  (stated 1.2716237)
      E=1.0004, B convex: T_m(h) <= [9.515e-22 +/- 4.68e-26], error/eps <= [0.9999999514532372 +/- 3.18e-17] (below 1: True), M/kappa <= [1.646025887733 +/- 1.20e-13], G >= [1.271630410 +/- 4.72e-10]  (stated 1.2716237)
      E=certified, B U+thetaJ: T_m(h) <= [9.512e-22 +/- 3.11e-26], error/eps <= [0.9999999512310814 +/- 7.72e-18] (below 1: True), M/kappa <= [1.645641555379 +/- 4.01e-13], G >= [1.271927393 +/- 2.24e-10]  (stated 1.2716237)
      E=certified, B convex: T_m(h) <= [9.512e-22 +/- 2.92e-26], error/eps <= [0.9999999512291510 +/- 3.67e-17] (below 1: True), M/kappa <= [1.645638215713 +/- 2.88e-13], G >= [1.271929974 +/- 4.80e-10]  (stated 1.2716237)
  elapsed 42.8 s

SUMMARY
  eta 1e-15: exterior sup/eta <= [1.000123361 +/- 3.76e-10] ; ||F||_R <= [1.64546386999 +/- 4.44e-12] ; B (fixed E 1.0004) <= [1.646029227787 +/- 3.03e-13], B (certified E) <= [1.645638215713 +/- 2.88e-13], stated 1.646034506133 ; G >= [1.27162783 +/- 8.11e-10] (fixed E), >= [1.27192997 +/- 4.48e-9] (certified E), stated 1.2716237
elapsed 42.8 s
NEAR-OPTIMAL CERT DONE


==> anc/verification_set/expected/cert_nearopt_k1e4_eps1e-6_2026-10-05.log <==
cert_nearopt_k1e4_2026-10-05.py  start 2026-10-22 13:18:39  python-flint 0.9.0  workers 8  N_ext 1000000  N_gap 100000

==============================================================================
eta 1e-10  kappa 10000  m None  h None
  sigma = 160 delta = [27.854724979549212800 +/- 3e-23]
  a_D recomputed = [0.9952096923453672821700254 +/- 1.11e-26]   JSON a_D = 0.9952096923453673
  [1] exterior: grid max over all aliases <= [1.00012302717 +/- 3.38e-12] (phase k=357734 of 1000000), Cauchy-Schwarz phases 0, stationary aliases checked 129263
      L2 <= [1872.15898694 +/- 3.83e-9], remainder P^2 L2/(8N^2) <= [3.04828e-7 +/- 1.16e-13]
      CERTIFIED sup_{s>=1} |F(s)-1/s|/eta <= [1.00012333199 +/- 4.52e-12]   (<= 1.0004: True)
  [2] gap grid Ng=100000: max|F| <= [1.61159546544 +/- 4.82e-12] at s=55329/100000, max|f_sigma| <= [2.430637244 +/- 3.46e-10], z <= [9.699e-9 +/- 4.29e-13]
      E=1.0004: ||F||_R <= [1.611595481075 +/- 1.63e-14], ||f_sigma||_R <= [2.430637267 +/- 2.28e-10], lambda = [0.000403061 +/- 4.61e-10], ||H||_R <= U = [1.611925605254 +/- 1.63e-13]
      E=1.0004: B = U + theta J <= [1.611929400886 +/- 2.64e-13] ;  B = (1-theta)U + theta||f_sigma|| <= [1.611926430564 +/- 2.85e-13] ;  stated n/a
      E=certified: ||F||_R <= [1.611595481075 +/- 1.63e-14], ||f_sigma||_R <= [2.430637267 +/- 2.28e-10], lambda = [0.000124311 +/- 4.10e-10], ||H||_R <= U = [1.611697296643 +/- 2.30e-13]
      E=certified: B = U + theta J <= [1.611701092275 +/- 1.28e-13] ;  B = (1-theta)U + theta||f_sigma|| <= [1.611698122184 +/- 1.75e-13] ;  stated n/a
      degree rule minimized over h = k/1000: h = 73/1000, ceiling argument [139670.88482758679294 +/- 1.19e-15], m = 139671, degree 279341
  [3] m_u=115130 verified (E_{m_u} <= eps < E_{m_u-1}): True
      rho_u >= a q*_{m_u}(x*) at x*/a = 209015875030/636545075747 : [2.21946694904 +/- 3.27e-13]  (v-form [2.21946694904 +/- 3.27e-13])
      E=1.0004, B U+thetaJ: T_m(h) <= [9.833e-17 +/- 2.55e-21], error/eps <= [0.9999999833254136 +/- 1.31e-17] (below 1: True), M/kappa <= [1.611929400886 +/- 2.64e-13], G >= [1.134971425 +/- 1.29e-10]  (stated n/a)
      E=1.0004, B convex: T_m(h) <= [9.833e-17 +/- 2.37e-21], error/eps <= [0.9999999833236016 +/- 1.50e-18] (below 1: True), M/kappa <= [1.611926430564 +/- 2.85e-13], G >= [1.134973517 +/- 4.42e-10]  (stated n/a)
      E=certified, B U+thetaJ: T_m(h) <= [9.832e-17 +/- 1.39e-21], error/eps <= [0.9999999831861385 +/- 3.20e-17] (below 1: True), M/kappa <= [1.611701092275 +/- 1.28e-13], G >= [1.135132202 +/- 3.17e-10]  (stated n/a)
      E=certified, B convex: T_m(h) <= [9.832e-17 +/- 1.57e-21], error/eps <= [0.9999999831843266 +/- 2.30e-17] (below 1: True), M/kappa <= [1.611698122184 +/- 1.75e-13], G >= [1.135134294 +/- 4.57e-10]  (stated n/a)
  elapsed 41.8 s

SUMMARY
  eta 1e-10: exterior sup/eta <= [1.000123332 +/- 5.51e-12] ; ||F||_R <= [1.61159548107 +/- 4.99e-12] ; B (fixed E 1.0004) <= [1.611929400886 +/- 2.64e-13], B (certified E) <= [1.611698122184 +/- 1.75e-13], stated n/a ; G >= [1.13497143 +/- 4.88e-9] (fixed E), >= [1.13513429 +/- 3.55e-9] (certified E), stated n/a
elapsed 41.8 s
NEAR-OPTIMAL CERT DONE


==> anc/verification_set/expected/cert_rule_2026-10-04.log <==
cert_rule_2026-10-04.py  start 2026-10-09 18:41:36  python-flint 0.9.0  prec 256  Ng 100000  single process

==============================================================================
P1  kappa 100000  alpha 56.317083  d 76000  n 1939103  m_u 1726940  eps 1e-10
  [1] E_n (1 + alpha + alpha beta^d) = [9.99983634055e-11 +/- 1.95e-23] ; <= eps: True ; margin 1 - value/eps = [1.63659e-5 +/- 4.52e-11]
  [2] q degree 4030205, C_D <= [1624.2552 +/- 3.44e-5], z <= [2.030e-8 +/- 3.20e-12] ; gap grid max a|q| <= [1.913169417634 +/- 4.63e-13] at s = 23149/50000
      M_upper/kappa = max{1+eta, g/(1-z)} <= [1.913169456477 +/- 1.89e-14]  (relative slack z/(1-z) <= [2.03e-8 +/- 3.20e-12])
  [3] E_{m_u} = [9.999863938e-11 +/- 1.97e-22] <= eps < E_{m_u-1} = [1.000006394e-10 +/- 2.71e-20] : True
  [4] baseline gap grid max <= [2.695898431796 +/- 1.05e-13] at s = 13431/50000 ; zb <= [1.491e-8 +/- 1.61e-12]
      rho in [[2.695898431798 +/- 3.22e-13], [2.695898471996 +/- 2.65e-13]] ; lower end at s* = 216633829519/806468783235 (v-form there [2.695898431798 +/- 3.22e-13])
  [5] G_lower = m_u rho_lo / ((n+d) M_upper/kappa) >= [1.20761941507 +/- 2.99e-12]
      for scale only, m_u rho_hi / ((n+d) grid max) = [1.207619458 +/- 4.08e-10]
      points used 100000 (q) + 100000 (baseline) + golden refinement ; 2.1 s

==============================================================================
P2  kappa 1000000  alpha 59.649306  d 760000  n 20570651  m_u 18420682  eps 1e-10
  [1] E_n (1 + alpha + alpha beta^d) = [9.99999760925e-11 +/- 1.45e-23] ; <= eps: True ; margin 1 - value/eps = [2.39075e-7 +/- 1.44e-13]
  [2] q degree 42661301, C_D <= [1819.9866 +/- 3.02e-6], z <= [2.275e-8 +/- 1.68e-13] ; gap grid max a|q| <= [1.965488168068 +/- 1.71e-13] at s = 45037/100000
      M_upper/kappa = max{1+eta, g/(1-z)} <= [1.965488212782 +/- 3.58e-13]  (relative slack z/(1-z) <= [2.27e-8 +/- 4.99e-11])
  [3] E_{m_u} = [9.999984879e-11 +/- 6.93e-22] <= eps < E_{m_u-1} = [1.000000488e-10 +/- 1.08e-20] : True
  [4] baseline gap grid max <= [2.781444091115 +/- 3.81e-13] at s = 5203/20000 ; zb <= [1.697e-8 +/- 3.93e-12]
      rho in [[2.781444091813 +/- 7.19e-14], [2.781444138305 +/- 1.90e-13]] ; lower end at s* = 207029000425/795791930916 (v-form there [2.781444091813 +/- 7.19e-14])
  [5] G_lower = m_u rho_lo / ((n+d) M_upper/kappa) >= [1.22208520505 +/- 1.72e-12]
      for scale only, m_u rho_hi / ((n+d) grid max) = [1.222085253 +/- 2.78e-10]
      points used 100000 (q) + 100000 (baseline) + golden refinement ; 2.1 s

SUMMARY
  P1: feasible True (margin [1.637e-5 +/- 4.06e-9]) ; M_upper/kappa <= [1.913169456 +/- 4.77e-10] ; m_u ok True ; rho in [[2.695898432 +/- 2.03e-10], [2.695898472 +/- 3.76e-12]] ; G >= [1.207619415 +/- 6.71e-11] ; 2.1 s
  P2: feasible True (margin [2.391e-7 +/- 2.49e-11]) ; M_upper/kappa <= [1.965488213 +/- 2.18e-10] ; m_u ok True ; rho in [[2.781444092 +/- 1.88e-10], [2.781444138 +/- 3.05e-10]] ; G >= [1.222085205 +/- 4.83e-11] ; 2.1 s
elapsed 4.2 s
RULE CERT DONE


==> anc/verification_set/expected/cert_rule_k1e4_eps1e-6_2026-10-05.log <==
cert_rule_k1e4_2026-10-05.py  start 2026-10-05 09:16:10  python-flint 0.9.0  prec 256  Ng 100000  single process
kappa 10000  eps 1/1000000  L = ln(kappa/eps) = 23.025850930  rule alpha 39.655969  d 7600
  [1] least feasible n = 134623 (float estimate 134623) ; feasible at n: True ; infeasible at n-1: True ; margin [0.000132943 +/- 3.40e-10]
  [2] m_u = 115130 (float estimate 115130) ; E_{m_u} <= eps < E_{m_u-1}: True
  [3] q degree 284445, C_D <= [809.08959 +/- 1.38e-6], z <= [1.011e-8 +/- 3.62e-12] ; gap grid max a|q| <= [1.625257278942 +/- 2.66e-13] at s = 54781/100000
      M_upper/kappa = max{1+eta, g/(1-z)} <= [1.625257295379 +/- 5.00e-13]
  [4] baseline gap grid max <= [2.219466949040 +/- 1.60e-13] at s = 8209/25000 ; zb <= [6.627e-9 +/- 4.01e-13]
      rho in [[2.219466949040 +/- 3.27e-13], [2.219466963749 +/- 4.58e-13]] ; lower end at s* = 209015875030/636545075747 (v-form there [2.219466949040 +/- 3.27e-13])
  [5] G_lower = m_u rho_lo / ((n+d) M_upper/kappa) >= [1.10546558654 +/- 8.20e-13]
      for scale only, m_u rho_hi / ((n+d) grid max) = [1.105465605 +/- 4.74e-11]
SUMMARY kappa 10000 eps 1/1000000 : alpha 39.655969 d 7600 n 134623 (n+d 142223) m_u 115130 ; feasible True, n least True, m_u ok True ; M_upper/kappa <= [1.625257295 +/- 3.80e-10] ; rho in [[2.219466949 +/- 4.04e-11], [2.219466964 +/- 2.51e-10]] ; G >= [1.105465587 +/- 4.60e-10]
elapsed 2.6 s
RULE CERT K1E4 DONE


==> anc/verification_set/expected/cert_rule_k1e5_eps1e-10_2026-10-05.log <==
cert_rule_k1e4_2026-10-05.py  start 2026-10-05 09:15:06  python-flint 0.9.0  prec 256  Ng 100000  single process
kappa 100000  eps 1/10000000000  L = ln(kappa/eps) = 34.538776395  rule alpha 56.317083  d 76000
  [1] least feasible n = 1939103 (float estimate 1939103) ; feasible at n: True ; infeasible at n-1: True ; margin [1.63659e-5 +/- 4.52e-11]
  [2] m_u = 1726940 (float estimate 1726940) ; E_{m_u} <= eps < E_{m_u-1}: True
  [3] q degree 4030205, C_D <= [1624.2552 +/- 3.44e-5], z <= [2.030e-8 +/- 3.20e-12] ; gap grid max a|q| <= [1.913169417634 +/- 4.63e-13] at s = 23149/50000
      M_upper/kappa = max{1+eta, g/(1-z)} <= [1.913169456477 +/- 1.89e-14]
  [4] baseline gap grid max <= [2.695898431796 +/- 1.05e-13] at s = 13431/50000 ; zb <= [1.491e-8 +/- 1.61e-12]
      rho in [[2.695898431798 +/- 3.22e-13], [2.695898471996 +/- 2.65e-13]] ; lower end at s* = 216633829519/806468783235 (v-form there [2.695898431798 +/- 3.22e-13])
  [5] G_lower = m_u rho_lo / ((n+d) M_upper/kappa) >= [1.20761941507 +/- 2.99e-12]
      for scale only, m_u rho_hi / ((n+d) grid max) = [1.207619458 +/- 4.08e-10]
SUMMARY kappa 100000 eps 1/10000000000 : alpha 56.317083 d 76000 n 1939103 (n+d 2015103) m_u 1726940 ; feasible True, n least True, m_u ok True ; M_upper/kappa <= [1.913169456 +/- 4.77e-10] ; rho in [[2.695898432 +/- 2.03e-10], [2.695898472 +/- 3.76e-12]] ; G >= [1.207619415 +/- 6.71e-11]
elapsed 2.6 s
RULE CERT K1E4 DONE


==> anc/verification_set/expected/cert_rule_k1e6_eps1e-10_2026-10-05.log <==
cert_rule_k1e4_2026-10-05.py  start 2026-10-05 09:47:28  python-flint 0.9.0  prec 256  Ng 100000  single process
kappa 1000000  eps 1/10000000000  L = ln(kappa/eps) = 36.841361488  rule alpha 59.649306  d 760000
  [1] least feasible n = 20570651 (float estimate 20570651) ; feasible at n: True ; infeasible at n-1: True ; margin [2.39075e-7 +/- 1.44e-13]
  [2] m_u = 18420682 (float estimate 18420682) ; E_{m_u} <= eps < E_{m_u-1}: True
  [3] q degree 42661301, C_D <= [1819.9866 +/- 3.02e-6], z <= [2.275e-8 +/- 1.68e-13] ; gap grid max a|q| <= [1.965488168068 +/- 1.71e-13] at s = 45037/100000
      M_upper/kappa = max{1+eta, g/(1-z)} <= [1.965488212782 +/- 3.58e-13]
  [4] baseline gap grid max <= [2.781444091115 +/- 3.81e-13] at s = 5203/20000 ; zb <= [1.697e-8 +/- 3.93e-12]
      rho in [[2.781444091813 +/- 7.19e-14], [2.781444138305 +/- 1.90e-13]] ; lower end at s* = 207029000425/795791930916 (v-form there [2.781444091813 +/- 7.19e-14])
  [5] G_lower = m_u rho_lo / ((n+d) M_upper/kappa) >= [1.22208520505 +/- 1.72e-12]
      for scale only, m_u rho_hi / ((n+d) grid max) = [1.222085253 +/- 2.78e-10]
SUMMARY kappa 1000000 eps 1/10000000000 : alpha 59.649306 d 760000 n 20570651 (n+d 21330651) m_u 18420682 ; feasible True, n least True, m_u ok True ; M_upper/kappa <= [1.965488213 +/- 2.18e-10] ; rho in [[2.781444092 +/- 1.88e-10], [2.781444138 +/- 3.05e-10]] ; G >= [1.222085205 +/- 4.83e-11]
elapsed 2.5 s
RULE CERT K1E4 DONE


==> anc/verification_set/expected/certificates/dual_and_entire/construct_window_certificate.json <==
[
  {
    "kappa": 100000,
    "l_min": 1761597,
    "m_u": 1726940,
    "s": [
      360,
      1000
    ],
    "norm_lower": "2.276087356286349747743338016415997075774850278856781",
    "cost_over_kappa_squared_lower": "79.40214957637113689943301173773813190732368867252193"
  },
  {
    "kappa": 1000000,
    "l_min": 18767255,
    "m_u": 18420682,
    "s": [
      349,
      1000
    ],
    "norm_lower": "2.346949296440158285582503958969380278256350256337261",
    "cost_over_kappa_squared_lower": "87.27820257821093059427016552840389871683962318260387"
  }
]

==> anc/verification_set/expected/certificates/dual_and_entire/dual_cert_1e-09_aligned.json <==
{
  "eta_exact": "1e-09",
  "ratio_exact": "25.4649615592953632/log(1/eta)",
  "ratio_interval": "[1.22881025412004483957219752593 +/- 1.72e-30]",
  "sigma_exact": "25.4649615592953632",
  "N": 1000,
  "gap_samples": 1600,
  "exterior_samples": 5188,
  "positive_dual_multipliers": 163,
  "arb_precision_bits": 256,
  "sigma_interval": "[25.4649615592953632000000000000 +/- 3e-33]",
  "Phi_lower_interval": "[1.54725985232248595107286498921 +/- 4.24e-30]",
  "Phi_certified_decimal_lower": "1.5472598523",
  "cost_lower_interval": "[1.90128877232213701219783366145 +/- 2.76e-30]",
  "status": "rigorous Arb lower certificate at the stated exact ratio; global ratio minimum not certified"
}

==> anc/verification_set/expected/certificates/dual_and_entire/dual_cert_1e-10_aligned.json <==
{
  "eta_exact": "1e-10",
  "ratio_exact": "27.8547249795492128/log(1/eta)",
  "ratio_interval": "[1.20971533535508922334319378607 +/- 3.50e-30]",
  "sigma_exact": "27.8547249795492128",
  "N": 1000,
  "gap_samples": 1600,
  "exterior_samples": 5675,
  "positive_dual_multipliers": 178,
  "arb_precision_bits": 256,
  "sigma_interval": "[27.8547249795492128000000000000 +/- 3e-33]",
  "Phi_lower_interval": "[1.61158838933992142606245574709 +/- 2.00e-30]",
  "Phi_certified_decimal_lower": "1.6115883893",
  "cost_lower_interval": "[1.94956318886471114632244268799 +/- 1.20e-30]",
  "status": "rigorous Arb lower certificate at the stated exact ratio; global ratio minimum not certified"
}

==> anc/verification_set/expected/certificates/dual_and_entire/dual_cert_1e-15_aligned.json <==
{
  "eta_exact": "1e-15",
  "ratio_exact": "44.461015814555552/log(1/eta)",
  "ratio_interval": "[1.28727825520497929968210404655 +/- 6.10e-31]",
  "sigma_exact": "44.461015814555552",
  "N": 1000,
  "gap_samples": 1600,
  "exterior_samples": 9058,
  "positive_dual_multipliers": 281,
  "arb_precision_bits": 256,
  "sigma_interval": "[44.4610158145555520000000000000 +/- 3e-33]",
  "Phi_lower_interval": "[1.64543027653956796291441829154 +/- 1.36e-30]",
  "Phi_certified_decimal_lower": "1.6454302765",
  "cost_lower_interval": "[2.11812661544530163151518852942 +/- 1.03e-30]",
  "status": "rigorous Arb lower certificate at the stated exact ratio; global ratio minimum not certified"
}

==> anc/verification_set/expected/certificates/dual_and_entire/dual_cert_1e-16_aligned.json <==
{
  "eta_exact": "1e-16",
  "ratio_exact": "46.8701904095490464/log(1/eta)",
  "ratio_interval": "[1.27221656628886660625715682611 +/- 4.20e-30]",
  "sigma_exact": "46.8701904095490464",
  "N": 1000,
  "gap_samples": 1600,
  "exterior_samples": 9549,
  "positive_dual_multipliers": 280,
  "arb_precision_bits": 256,
  "sigma_interval": "[46.8701904095490464000000000000 +/- 3e-33]",
  "Phi_lower_interval": "[1.68596574118802847007548933636 +/- 3.24e-30]",
  "Phi_certified_decimal_lower": "1.6859657411",
  "cost_lower_interval": "[2.14491354613489754243249059518 +/- 1.47e-30]",
  "status": "rigorous Arb lower certificate at the stated exact ratio; global ratio minimum not certified"
}

==> anc/verification_set/expected/certificates/dual_and_entire/dual_cert_1e-8_aligned.json <==
{
  "eta_exact": "1e-08",
  "ratio_exact": "23.066627095362032/log(1/eta)",
  "ratio_interval": "[1.25221360795447053452227482426 +/- 1.01e-30]",
  "sigma_exact": "23.066627095362032",
  "N": 1000,
  "gap_samples": 1600,
  "exterior_samples": 4700,
  "positive_dual_multipliers": 148,
  "arb_precision_bits": 256,
  "sigma_interval": "[23.0666270953620320000000000000 +/- 3e-33]",
  "Phi_lower_interval": "[1.48009085432017953636534172485 +/- 4.23e-30]",
  "Phi_certified_decimal_lower": "1.4800908543",
  "cost_lower_interval": "[1.85338990878868665898414439094 +/- 2.39e-30]",
  "status": "rigorous Arb lower certificate at the stated exact ratio; global ratio minimum not certified"
}

==> anc/verification_set/expected/certificates/dual_and_entire/dual_global_cert_1e-10.json <==
{
  "eta_exact": "1e-10",
  "ratio_mesh_denominator": 1000,
  "ratio_range": [
    1,
    3
  ],
  "tail_cost_lower": "3*(1-eta)",
  "cost_certified_lower": "1.7644924114",
  "minimum_cell_right_ratio": 1.336,
  "rho_grid_denominator": 16384,
  "rho_certified_lower": "2.2194646999",
  "rho_upper_interval": "[2.21946524796126691802917909994 +/- 4.75e-31]",
  "G_certified_upper": "1.25784914",
  "G_upper_interval": "[1.25784913192133149121299706370 +/- 4.91e-30]",
  "arb_precision_bits": 192,
  "status": "global certificate for every r>=1; ratio points use monotonicity; no global optimizer is trusted"
}

==> anc/verification_set/expected/certificates/dual_and_entire/dual_global_cert_1e-15.json <==
{
  "eta_exact": "1e-15",
  "ratio_mesh_denominator": 1000,
  "ratio_range": [
    1,
    3
  ],
  "tail_cost_lower": "3*(1-eta)",
  "cost_certified_lower": "1.8187138984",
  "minimum_cell_right_ratio": 1.346,
  "rho_grid_denominator": 16384,
  "rho_certified_lower": "2.6958979177",
  "rho_upper_interval": "[2.69589941537201023872604753491 +/- 1.31e-30]",
  "G_certified_upper": "1.48231089",
  "G_upper_interval": "[1.48231088888896030373352511403 +/- 1.72e-30]",
  "arb_precision_bits": 192,
  "status": "global certificate for every r>=1; ratio points use monotonicity; no global optimizer is trusted"
}

==> anc/verification_set/expected/certificates/dual_and_entire/dual_global_cert_1e-16.json <==
{
  "eta_exact": "1e-16",
  "ratio_mesh_denominator": 1000,
  "ratio_range": [
    1,
    3
  ],
  "tail_cost_lower": "3*(1-eta)",
  "cost_certified_lower": "1.8263835566",
  "minimum_cell_right_ratio": 1.3479999999999999,
  "rho_grid_denominator": 16384,
  "rho_certified_lower": "2.7814440199",
  "rho_upper_interval": "[2.78144577797249253159474276524 +/- 4.11e-30]",
  "G_certified_upper": "1.52292533",
  "G_upper_interval": "[1.52292532853856757702411235410 +/- 2.71e-30]",
  "arb_precision_bits": 192,
  "status": "global certificate for every r>=1; ratio points use monotonicity; no global optimizer is trusted"
}

==> anc/verification_set/expected/certificates/dual_and_entire/dual_global_cert_1e-8.json <==
{
  "eta_exact": "1e-8",
  "ratio_mesh_denominator": 1000,
  "ratio_range": [
    1,
    3
  ],
  "tail_cost_lower": "3*(1-eta)",
  "cost_certified_lower": "1.7299900318",
  "minimum_cell_right_ratio": 1.331,
  "rho_grid_denominator": 16384,
  "rho_certified_lower": "1.9975561469",
  "rho_upper_interval": "[1.99755646263165291549781729464 +/- 8.30e-31]",
  "G_certified_upper": "1.15466357",
  "G_upper_interval": "[1.15466356794741672192900857074 +/- 2.24e-30]",
  "arb_precision_bits": 192,
  "status": "global certificate for every r>=1; ratio points use monotonicity; no global optimizer is trusted"
}

==> anc/verification_set/expected/certificates/dual_and_entire/dual_global_cert_1e-9.json <==
{
  "eta_exact": "1e-9",
  "ratio_mesh_denominator": 1000,
  "ratio_range": [
    1,
    3
  ],
  "tail_cost_lower": "3*(1-eta)",
  "cost_certified_lower": "1.7486429079",
  "minimum_cell_right_ratio": 1.333,
  "rho_grid_denominator": 16384,
  "rho_certified_lower": "2.1114006059",
  "rho_upper_interval": "[2.11140102823794520284495156490 +/- 3.62e-30]",
  "G_certified_upper": "1.20745123",
  "G_upper_interval": "[1.20745122900683752737104591147 +/- 3.61e-30]",
  "arb_precision_bits": 192,
  "status": "global certificate for every r>=1; ratio points use monotonicity; no global optimizer is trusted"
}

==> anc/verification_set/expected/certificates/dual_and_entire/dual_global_cert_table.json <==
[
  {
    "eta_exact": "1e-8",
    "ratio_mesh_denominator": 1000,
    "ratio_range": [
      1,
      3
    ],
    "tail_cost_lower": "3*(1-eta)",
    "cost_certified_lower": "1.7299900318",
    "minimum_cell_right_ratio": 1.331,
    "rho_grid_denominator": 16384,
    "rho_certified_lower": "1.9975561469",
    "rho_upper_interval": "[1.99755646263165291549781729464 +/- 8.30e-31]",
    "G_certified_upper": "1.15466357",
    "G_upper_interval": "[1.15466356794741672192900857074 +/- 2.24e-30]",
    "arb_precision_bits": 192,
    "status": "global certificate for every r>=1; ratio points use monotonicity; no global optimizer is trusted"
  },
  {
    "eta_exact": "1e-9",
    "ratio_mesh_denominator": 1000,
    "ratio_range": [
      1,
      3
    ],
    "tail_cost_lower": "3*(1-eta)",
    "cost_certified_lower": "1.7486429079",
    "minimum_cell_right_ratio": 1.333,
    "rho_grid_denominator": 16384,
    "rho_certified_lower": "2.1114006059",
    "rho_upper_interval": "[2.11140102823794520284495156490 +/- 3.62e-30]",
    "G_certified_upper": "1.20745123",
    "G_upper_interval": "[1.20745122900683752737104591147 +/- 3.61e-30]",
    "arb_precision_bits": 192,
    "status": "global certificate for every r>=1; ratio points use monotonicity; no global optimizer is trusted"
  },
  {
    "eta_exact": "1e-10",
    "ratio_mesh_denominator": 1000,
    "ratio_range": [
      1,
      3
    ],
    "tail_cost_lower": "3*(1-eta)",
    "cost_certified_lower": "1.7644924114",
    "minimum_cell_right_ratio": 1.336,
    "rho_grid_denominator": 16384,
    "rho_certified_lower": "2.2194646999",
    "rho_upper_interval": "[2.21946524796126691802917909994 +/- 4.75e-31]",
    "G_certified_upper": "1.25784914",
    "G_upper_interval": "[1.25784913192133149121299706370 +/- 4.91e-30]",
    "arb_precision_bits": 192,
    "status": "global certificate for every r>=1; ratio points use monotonicity; no global optimizer is trusted"
  },
  {
    "eta_exact": "1e-15",
    "ratio_mesh_denominator": 1000,
    "ratio_range": [
      1,
      3
    ],
    "tail_cost_lower": "3*(1-eta)",
    "cost_certified_lower": "1.8187138984",
    "minimum_cell_right_ratio": 1.346,
    "rho_grid_denominator": 16384,
    "rho_certified_lower": "2.6958979177",
    "rho_upper_interval": "[2.69589941537201023872604753491 +/- 1.31e-30]",
    "G_certified_upper": "1.48231089",
    "G_upper_interval": "[1.48231088888896030373352511403 +/- 1.72e-30]",
    "arb_precision_bits": 192,
    "status": "global certificate for every r>=1; ratio points use monotonicity; no global optimizer is trusted"
  },
  {
    "eta_exact": "1e-16",
    "ratio_mesh_denominator": 1000,
    "ratio_range": [
      1,
      3
    ],
    "tail_cost_lower": "3*(1-eta)",
    "cost_certified_lower": "1.8263835566",
    "minimum_cell_right_ratio": 1.3479999999999999,
    "rho_grid_denominator": 16384,
    "rho_certified_lower": "2.7814440199",
    "rho_upper_interval": "[2.78144577797249253159474276524 +/- 4.11e-30]",
    "G_certified_upper": "1.52292533",
    "G_upper_interval": "[1.52292532853856757702411235410 +/- 2.71e-30]",
    "arb_precision_bits": 192,
    "status": "global certificate for every r>=1; ratio points use monotonicity; no global optimizer is trusted"
  }
]

==> anc/verification_set/expected/certificates/dual_and_entire/ginf_upper/ceiling_assembled.json <==
[
 {
  "eta": "1e-8",
  "lp_certificates_used": 104,
  "cells": 2001,
  "D_certified_lower": "1.8528921504",
  "binding_cell": "[1.25150,1.25200]",
  "rho_upper_interval": "[1.9975564626316529155 +/- 2.19e-21]",
  "G_certified_upper": "1.07807487",
  "max_saving_pct_upper": "7.2421",
  "released_D_lower": "1.7299900318",
  "released_G_upper": "1.15466357"
 },
 {
  "eta": "1e-9",
  "lp_certificates_used": 60,
  "cells": 2001,
  "D_certified_lower": "1.9008124826",
  "binding_cell": "[1.22850,1.22900]",
  "rho_upper_interval": "[2.1114010282379452028 +/- 4.50e-20]",
  "G_certified_upper": "1.11078871",
  "max_saving_pct_upper": "9.9739",
  "released_D_lower": "1.7486429079",
  "released_G_upper": "1.20745123"
 },
 {
  "eta": "1e-10",
  "lp_certificates_used": 67,
  "cells": 2001,
  "D_certified_lower": "1.9492118563",
  "binding_cell": "[1.20900,1.20950]",
  "rho_upper_interval": "[2.2194652479612669180 +/- 2.92e-20]",
  "G_certified_upper": "1.13864753",
  "max_saving_pct_upper": "12.1765",
  "released_D_lower": "1.7644924114",
  "released_G_upper": "1.25784914"
 },
 {
  "eta": "1e-15",
  "lp_certificates_used": 85,
  "cells": 2002,
  "D_certified_lower": "2.1173337157",
  "binding_cell": "[1.28675,1.28700]",
  "rho_upper_interval": "[2.6958994153720102387 +/- 2.61e-20]",
  "G_certified_upper": "1.27325202",
  "max_saving_pct_upper": "21.4610",
  "released_D_lower": "1.8187138984",
  "released_G_upper": "1.48231089"
 },
 {
  "eta": "1e-16",
  "lp_certificates_used": 100,
  "cells": 2002,
  "D_certified_lower": "2.1441273637",
  "binding_cell": "[1.27175,1.27200]",
  "rho_upper_interval": "[2.7814457779724925316 +/- 5.26e-21]",
  "G_certified_upper": "1.29723907",
  "max_saving_pct_upper": "22.9132",
  "released_D_lower": "1.8263835566",
  "released_G_upper": "1.52292533"
 }
]

==> anc/verification_set/expected/certificates/dual_and_entire/ginf_upper/control_one_point_only.json <==
[
 {
  "eta": "1e-8",
  "lp_certificates_used": 0,
  "cells": 2000,
  "D_certified_lower": "1.7299900318",
  "binding_cell": "[1.33000,1.33100]",
  "rho_upper_interval": "[1.9975564626316529155 +/- 2.19e-21]",
  "G_certified_upper": "1.15466357",
  "max_saving_pct_upper": "13.3947",
  "released_D_lower": "1.7299900318",
  "released_G_upper": "1.15466357"
 },
 {
  "eta": "1e-9",
  "lp_certificates_used": 0,
  "cells": 2000,
  "D_certified_lower": "1.7486429079",
  "binding_cell": "[1.33200,1.33300]",
  "rho_upper_interval": "[2.1114010282379452028 +/- 4.50e-20]",
  "G_certified_upper": "1.20745123",
  "max_saving_pct_upper": "17.1809",
  "released_D_lower": "1.7486429079",
  "released_G_upper": "1.20745123"
 },
 {
  "eta": "1e-10",
  "lp_certificates_used": 0,
  "cells": 2000,
  "D_certified_lower": "1.7644924114",
  "binding_cell": "[1.33500,1.33600]",
  "rho_upper_interval": "[2.2194652479612669180 +/- 2.92e-20]",
  "G_certified_upper": "1.25784914",
  "max_saving_pct_upper": "20.4992",
  "released_D_lower": "1.7644924114",
  "released_G_upper": "1.25784914"
 },
 {
  "eta": "1e-15",
  "lp_certificates_used": 0,
  "cells": 2000,
  "D_certified_lower": "1.8187138984",
  "binding_cell": "[1.34500,1.34600]",
  "rho_upper_interval": "[2.6958994153720102387 +/- 2.61e-20]",
  "G_certified_upper": "1.48231089",
  "max_saving_pct_upper": "32.5378",
  "released_D_lower": "1.8187138984",
  "released_G_upper": "1.48231089"
 },
 {
  "eta": "1e-16",
  "lp_certificates_used": 0,
  "cells": 2000,
  "D_certified_lower": "1.8263835566",
  "binding_cell": "[1.34700,1.34800]",
  "rho_upper_interval": "[2.7814457779724925316 +/- 5.26e-21]",
  "G_certified_upper": "1.52292533",
  "max_saving_pct_upper": "34.3369",
  "released_D_lower": "1.8263835566",
  "released_G_upper": "1.52292533"
 }
]

==> anc/verification_set/expected/certificates/dual_and_entire/limit_finite_from_entire_certificate.json <==
[
  {
    "status": "CERTIFIED WITH ARB BALL ARITHMETIC",
    "precision_bits": 256,
    "kappa_exact": 100000,
    "epsilon_exact": "1e-10",
    "eta_exact": "1e-15",
    "D": 160,
    "delta_exact": "0.2778813488409722",
    "sigma": "[44.46101581455555200000000000000000000000000000000000000000000000000000000000 +/- 1.50e-75]",
    "entire_candidate_norm_rational_upper": "1.646029764538",
    "relative_slack_zeta_exact": "0.000001",
    "additional_mix_theta": "[1.000049073550861364204463104016261834833133958916015899776163248408345440280e-6 +/- 3.50e-82]",
    "simple_f_sigma_norm_cap": "[4.741361398087871554817964815878170842225456536145877516258564016344174985893 +/- 3.72e-76]",
    "mixed_strict_entire_norm_upper": "[1.646034506132073527592728875839783125334420673144432043355013721849258554903 +/- 1.43e-76]",
    "ellipse_h_exact": "0.034",
    "real_m_threshold": "[2224247.268242588949795018302126329384726284144839395406623737805940951599869 +/- 3.49e-70]",
    "m_final": 2224248,
    "degree_final": 4448495,
    "m_u": 1726940,
    "m_ratio": "[1.287970630131909620484788122343567234530441127080269146582973351708802853602 +/- 3.29e-76]",
    "scaled_truncation_error_upper": "[9.514582189295805066577028616742943786545762538694809919609049220737364e-22 +/- 5.23e-92]",
    "scaled_truncation_error_over_reserved_margin": "[0.9514582189295805066577028616742943786545762538694809919609049220737364 +/- 5.23e-71]",
    "total_error_over_epsilon_upper": "[0.999999951458218929580506657702861674294378654576253869480991960904922073736 +/- 4.23e-76]",
    "scaled_norm_upper": "[1.646034506132073527593680334058712705841078376006106337733668298103128035895 +/- 2.16e-76]",
    "scaled_norm_rational_upper": "1.646034506133",
    "M_upper": "[164603.4506133000000000000000000000000000000000000000000000000000000000000000 +/- 6.48e-72]",
    "coefficient_source": "numeric_frontier_reproducibility/coefficients_eta_1e-15.json",
    "entire_certificate_source": "numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-15.json",
    "construction": "Reserve relative zeta=1e-6 by mixing the repaired entire candidate with f_sigma, then take its odd Chebyshev projection of degree 2m-1 after algebraic scaling f(x/a), and multiply the projection by 1/a."
  },
  {
    "status": "CERTIFIED WITH ARB BALL ARITHMETIC",
    "precision_bits": 256,
    "kappa_exact": 1000000,
    "epsilon_exact": "1e-10",
    "eta_exact": "1e-16",
    "D": 160,
    "delta_exact": "0.29293869005968154",
    "sigma": "[46.87019040954904640000000000000000000000000000000000000000000000000000000000 +/- 1.11e-75]",
    "entire_candidate_norm_rational_upper": "1.686593861144",
    "relative_slack_zeta_exact": "0.000001",
    "additional_mix_theta": "[1.000044111730599849665637253128068165013081666732284725334254285370375478397e-6 +/- 2.14e-82]",
    "simple_f_sigma_norm_cap": "[4.866733525145436109015116904124573271306010483025305297939962900243998558160 +/- 5.58e-76]",
    "mixed_strict_entire_norm_upper": "[1.686598728092205183598581181294129616011208493195069851770439492345165297156 +/- 3.31e-77]",
    "ellipse_h_exact": "0.016",
    "real_m_threshold": "[23437823.69965151475919943919095927402639081640891855566680927190336652048289 +/- 4.25e-69]",
    "m_final": 23437824,
    "degree_final": 46875647,
    "m_u": 18420682,
    "m_ratio": "[1.272364617118953576203096063435653468204923140196437895187594031534771622462 +/- 1.89e-76]",
    "scaled_truncation_error_upper": "[9.90434887973538389166960961177440866453485064540431916554786887376101e-23 +/- 1.31e-92]",
    "scaled_truncation_error_over_reserved_margin": "[0.990434887973538389166960961177440866453485064540431916554786887376101 +/- 1.31e-70]",
    "total_error_over_epsilon_upper": "[0.999999990434887973538389166960961177440866453485064540431916554786887376101 +/- 1.83e-76]",
    "scaled_norm_upper": "[1.686598728092205183598680224782926969850125189291187595857084840851619340348 +/- 4.09e-76]",
    "scaled_norm_rational_upper": "1.686598728093",
    "M_upper": "[1686598.728093000000000000000000000000000000000000000000000000000000000000000 +/- 7.97e-71]",
    "coefficient_source": "numeric_frontier_reproducibility/coefficients_eta_1e-16.json",
    "entire_certificate_source": "numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-16.json",
    "construction": "Reserve relative zeta=1e-6 by mixing the repaired entire candidate with f_sigma, then take its odd Chebyshev projection of degree 2m-1 after algebraic scaling f(x/a), and multiply the projection by 1/a."
  }
]


==> anc/verification_set/expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-10.json <==
{
  "status": "CERTIFIED WITH ARB BALL ARITHMETIC",
  "precision_bits": 192,
  "eta_exact": "1e-10",
  "delta_exact": "0.17409203112218258",
  "sigma": "[27.8547249795492128000000000000000000000000000000000000000 +/- 1.27e-56]",
  "D": 160,
  "phase_grid_N": 60000,
  "phase_grid_upper": "[1.00013000000000000000000000000000000000000000000000000000 +/- 2.16e-58]",
  "L2": "[1872.1589869438242105956945040680888899509513329797101137 +/- 5.46e-53]",
  "phase_remainder": "[8.467441240340159724539334806296826242520746746554410575e-5 +/- 2.28e-60]",
  "candidate_error_ratio_upper": "[1.00040000000000000000000000000000000000000000000000000000 +/- 2.69e-58]",
  "gap_grid_N": 10000,
  "gap_grid_upper": "[1.61159700000000000000000000000000000000000000000000000000 +/- 1.11e-58]",
  "baseline_gap_grid_upper": "[2.43080000000000000000000000000000000000000000000000000000 +/- 1.30e-58]",
  "norm_bootstrap_factor": "[9.6985712960790361679899337137460480000000000000000000000e-7 +/- 1.49e-63]",
  "candidate_norm_upper": "[1.61159856302035641114503275800018639896374433335159738418 +/- 3.50e-57]",
  "baseline_norm_upper": "[2.43080235753099711913793934100575584255931831935096858672 +/- 4.26e-57]",
  "baseline_error_ratio": "[0.0079955187571133705795675742629435070856533869006104756658 +/- 9.41e-59]",
  "mixture_lambda": "[0.000403061460886432414563048482717246164496115936477361343 +/- 4.77e-58]",
  "mixed_feasible_norm_upper": "[1.61192875249853557877191909124218448321209770403026207544 +/- 2.49e-57]",
  "mixed_feasible_norm_upper_float": 1.6119287524985355,
  "ratio_original_eta": "[1.20971533535508922334319378606650191403832525530433352728 +/- 1.08e-57]",
  "seconds": 11.316499710083008,
  "normalization": "a_D=(1/eta-sum_{j<D}a_j cosh(jdelta)+sum_{j>=1}b_j sinh(jdelta))/cosh(Ddelta); others exact decimal rationals from coefficient JSON; sigma=Ddelta.",
  "rho_evaluation_point": "0.328360",
  "rho_lower_evaluation": "[2.2194647012154041489794721724456613392634612707590982301 +/- 1.45e-56]",
  "gain_lower_interval": "[1.13820165863620699168398080544645311772917151415292809263 +/- 7.86e-57]",
  "gain_lower_decimal": "1.1382",
  "norm_upper_decimal": "1.611928754",
  "coefficient_source_file": "coefficients_eta_1e-10.json",
  "coefficient_source_sha256": "869517c463280dda84090ac633efbc747c49d42fe4adfe0c972c46dfae71d1f3",
  "verifier_file": "numeric_arb_certify.py",
  "verifier_sha256": "5fff4ba2bae88b8c64dce029752340af03a4fd2b029e60e51e0570a7d8ea16f5",
  "runtime": "Python with python-flint0.9.0 /Arb, ctx.prec=192",
  "feasible_function": "f_repaired=(1-lambda)f_raw+lambda*f_sigma; lambda=(E-1)/(E-exp(-sigma)/eta), E=1.0004; f_sigma=(1-exp(-sigma)*(cos(sigma*v)-v*sin(sigma*v)))/s, v^2=s^2-1. All exact."
}

==> anc/verification_set/expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-15.json <==
{
  "status": "CERTIFIED WITH ARB BALL ARITHMETIC",
  "precision_bits": 192,
  "eta_exact": "1e-15",
  "delta_exact": "0.2778813488409722",
  "sigma": "[44.4610158145555520000000000000000000000000000000000000000 +/- 1.54e-56]",
  "D": 160,
  "phase_grid_N": 60000,
  "phase_grid_upper": "[1.00013000000000000000000000000000000000000000000000000000 +/- 2.16e-58]",
  "L2": "[12337.983903873962620000902391525575134276321542972999513 +/- 5.46e-52]",
  "phase_remainder": "[0.00021902447687459947288396484808510054928440908332232778106 +/- 7.44e-60]",
  "candidate_error_ratio_upper": "[1.00040000000000000000000000000000000000000000000000000000 +/- 2.69e-58]",
  "gap_grid_N": 10000,
  "gap_grid_upper": "[1.64546500000000000000000000000000000000000000000000000000 +/- 1.34e-58]",
  "baseline_gap_grid_upper": "[3.04770000000000000000000000000000000000000000000000000000 +/- 3.64e-58]",
  "norm_bootstrap_factor": "[2.47097740907769861888913411753088000000000000000000000000e-6 +/- 3.40e-63]",
  "candidate_norm_upper": "[1.64546906591688921681580015408097584687521373387143090685 +/- 2.65e-57]",
  "baseline_norm_upper": "[3.04770753081645812344201434220271478793021358504736349592 +/- 2.26e-57]",
  "baseline_error_ratio": "[4.9071142766143844838976263623856291245709921248301760555e-5 +/- 6.20e-61]",
  "mixture_lambda": "[0.000399859677700250752967816707941942068027111810519452350 +/- 5.75e-58]",
  "mixed_feasible_norm_upper": "[1.64602976453752285281712931379216051017743286097938271048 +/- 6.99e-57]",
  "mixed_feasible_norm_upper_float": 1.6460297645375228,
  "ratio_original_eta": "[1.28727825520497929968210404655060948561639429768732572137 +/- 2.04e-57]",
  "seconds": 11.863957166671753,
  "normalization": "a_D=(1/eta-sum_{j<D}a_j cosh(jdelta)+sum_{j>=1}b_j sinh(jdelta))/cosh(Ddelta); others exact decimal rationals from coefficient JSON; sigma=Ddelta.",
  "rho_evaluation_point": "0.268620",
  "rho_lower_evaluation": "[2.6958979183360602177628494774480467014070880491861668284 +/- 3.80e-56]",
  "gain_lower_interval": "[1.2723111291746971475229971489276402851204038586947093224 +/- 4.35e-56]",
  "gain_lower_decimal": "1.27231",
  "norm_upper_decimal": "1.646029766",
  "coefficient_source_file": "coefficients_eta_1e-15.json",
  "coefficient_source_sha256": "ebd4df2fac10ce09660a2ce785ef177fe08e727935572982ac30534469713f30",
  "verifier_file": "numeric_arb_certify.py",
  "verifier_sha256": "5fff4ba2bae88b8c64dce029752340af03a4fd2b029e60e51e0570a7d8ea16f5",
  "runtime": "Python with python-flint0.9.0 /Arb, ctx.prec=192",
  "feasible_function": "f_repaired=(1-lambda)f_raw+lambda*f_sigma; lambda=(E-1)/(E-exp(-sigma)/eta), E=1.0004; f_sigma=(1-exp(-sigma)*(cos(sigma*v)-v*sin(sigma*v)))/s, v^2=s^2-1. All exact."
}

==> anc/verification_set/expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-16.json <==
{
  "status": "CERTIFIED WITH ARB BALL ARITHMETIC",
  "precision_bits": 192,
  "eta_exact": "1e-16",
  "delta_exact": "0.29293869005968154",
  "sigma": "[46.8701904095490464000000000000000000000000000000000000000 +/- 2.00e-56]",
  "D": 160,
  "phase_grid_N": 60000,
  "phase_grid_upper": "[1.00013000000000000000000000000000000000000000000000000000 +/- 2.16e-58]",
  "L2": "[13544.650317532650532803711412603762741898855986460524754 +/- 2.75e-52]",
  "phase_remainder": "[0.00021636229324086966548250116466189849065296316604796499434 +/- 4.99e-60]",
  "candidate_error_ratio_upper": "[1.00040000000000000000000000000000000000000000000000000000 +/- 2.69e-58]",
  "gap_grid_N": 10000,
  "gap_grid_upper": "[1.68601300000000000000000000000000000000000000000000000000 +/- 2.17e-58]",
  "baseline_gap_grid_upper": "[3.12710000000000000000000000000000000000000000000000000000 +/- 3.45e-58]",
  "norm_bootstrap_factor": "[2.74601843628422925738006675893669120000000000000000000000e-6 +/- 3.98e-63]",
  "candidate_norm_upper": "[1.68601762983549542850963273901465887731797986848926037007 +/- 2.62e-57]",
  "baseline_norm_upper": "[3.12710858709783243337534914509718476385475962922751254187 +/- 4.16e-57]",
  "baseline_error_ratio": "[4.4109784840903946349727666986862016830730121061565121773e-5 +/- 7.71e-61]",
  "mixture_lambda": "[0.000399857694559050359456151282153589959903417345953996394 +/- 2.56e-58]",
  "mixed_feasible_norm_upper": "[1.68659386114331624155511572980405732653370703320826294882 +/- 2.63e-57]",
  "mixed_feasible_norm_upper_float": 1.6865938611433162,
  "ratio_original_eta": "[1.27221656628886660625715682610580468674140976103204827752 +/- 1.94e-57]",
  "seconds": 11.696327686309814,
  "normalization": "a_D=(1/eta-sum_{j<D}a_j cosh(jdelta)+sum_{j>=1}b_j sinh(jdelta))/cosh(Ddelta); others exact decimal rationals from coefficient JSON; sigma=Ddelta.",
  "rho_evaluation_point": "0.260155",
  "rho_lower_evaluation": "[2.7814440364937813262982894035662086286166957585534560861 +/- 5.30e-56]",
  "gain_lower_interval": "[1.2962798329611572135556588638798739086896770403896287037 +/- 5.67e-56]",
  "gain_lower_decimal": "1.296278",
  "norm_upper_decimal": "1.686593863",
  "coefficient_source_file": "coefficients_eta_1e-16.json",
  "coefficient_source_sha256": "323b0ce2e576db30cf2a9ce9f67f4d1de4d5d9e22bcd221d8b4ef6a333fc9c49",
  "verifier_file": "numeric_arb_certify.py",
  "verifier_sha256": "5fff4ba2bae88b8c64dce029752340af03a4fd2b029e60e51e0570a7d8ea16f5",
  "runtime": "Python with python-flint0.9.0 /Arb, ctx.prec=192",
  "feasible_function": "f_repaired=(1-lambda)f_raw+lambda*f_sigma; lambda=(E-1)/(E-exp(-sigma)/eta), E=1.0004; f_sigma=(1-exp(-sigma)*(cos(sigma*v)-v*sin(sigma*v)))/s, v^2=s^2-1. All exact."
}

==> anc/verification_set/expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-8.json <==
{
  "status": "CERTIFIED WITH ARB BALL ARITHMETIC",
  "precision_bits": 192,
  "eta_exact": "1e-08",
  "delta_exact": "0.1441664193460127",
  "sigma": "[23.0666270953620320000000000000000000000000000000000000000 +/- 1.03e-56]",
  "D": 160,
  "phase_grid_N": 60000,
  "phase_grid_upper": "[1.00013000000000000000000000000000000000000000000000000000 +/- 2.16e-58]",
  "L2": "[1241.6781422477249104856816689448012022324880242728332951 +/- 2.22e-53]",
  "phase_remainder": "[8.189324136793210672901739507285988071691891860680529704e-5 +/- 3.77e-60]",
  "candidate_error_ratio_upper": "[1.00040000000000000000000000000000000000000000000000000000 +/- 2.69e-58]",
  "gap_grid_N": 10000,
  "gap_grid_upper": "[1.48010000000000000000000000000000000000000000000000000000 +/- 2.02e-58]",
  "baseline_gap_grid_upper": "[2.22150000000000000000000000000000000000000000000000000000 +/- 4.91e-58]",
  "norm_bootstrap_factor": "[6.6508660694561231663255643396128000000000000000000000000e-7 +/- 1.14e-63]",
  "candidate_norm_upper": "[1.48010098439534164835845982137979029604920406051182476848 +/- 1.50e-57]",
  "baseline_norm_upper": "[2.22150147749087998907392641929275328874623797069591157569 +/- 2.67e-57]",
  "baseline_error_ratio": "[0.0096004399694289518913744373081812064717669668576361591331 +/- 8.18e-59]",
  "mixture_lambda": "[0.000403714349638647426523942368800002632995840416639846633 +/- 2.97e-58]",
  "mixed_feasible_norm_upper": "[1.48040029841323348613142535363556218275865802355793083543 +/- 5.31e-57]",
  "mixed_feasible_norm_upper_float": 1.4804002984132334,
  "ratio_original_eta": "[1.25221360795447053452227482426100179267998238898886657514 +/- 5.47e-57]",
  "seconds": 11.257219314575195,
  "normalization": "a_D=(1/eta-sum_{j<D}a_j cosh(jdelta)+sum_{j>=1}b_j sinh(jdelta))/cosh(Ddelta); others exact decimal rationals from coefficient JSON; sigma=Ddelta.",
  "rho_evaluation_point": "0.366614",
  "rho_lower_evaluation": "[1.99755615388841865668157156124776839235267207958248339115 +/- 7.46e-57]",
  "gain_lower_interval": "[1.07755988128961680385175457544016412731741852821840176925 +/- 8.85e-57]",
  "gain_lower_decimal": "1.077558",
  "norm_upper_decimal": "1.4804003",
  "coefficient_source_file": "coefficients_eta_1e-08.json",
  "coefficient_source_sha256": "349d24360a362cface3e5e5316ec632f72e585f5034667e835d1068876fea4c3",
  "verifier_file": "numeric_arb_certify.py",
  "verifier_sha256": "5fff4ba2bae88b8c64dce029752340af03a4fd2b029e60e51e0570a7d8ea16f5",
  "runtime": "Python with python-flint0.9.0 /Arb, ctx.prec=192",
  "feasible_function": "f_repaired=(1-lambda)f_raw+lambda*f_sigma; lambda=(E-1)/(E-exp(-sigma)/eta), E=1.0004; f_sigma=(1-exp(-sigma)*(cos(sigma*v)-v*sin(sigma*v)))/s, v^2=s^2-1. All exact."
}

==> anc/verification_set/expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_certificate_eta_1e-9.json <==
{
  "status": "CERTIFIED WITH ARB BALL ARITHMETIC",
  "precision_bits": 192,
  "eta_exact": "1e-09",
  "delta_exact": "0.15915600974559602",
  "sigma": "[25.4649615592953632000000000000000000000000000000000000000 +/- 7.74e-57]",
  "D": 160,
  "phase_grid_N": 60000,
  "phase_grid_upper": "[1.00013000000000000000000000000000000000000000000000000000 +/- 2.16e-58]",
  "L2": "[1462.7778239913501712191104969952626451762150218074001746 +/- 5.48e-53]",
  "phase_remainder": "[7.915886018695908970728438797834218020762432618579131639e-5 +/- 4.27e-60]",
  "candidate_error_ratio_upper": "[1.00040000000000000000000000000000000000000000000000000000 +/- 2.69e-58]",
  "gap_grid_N": 10000,
  "gap_grid_upper": "[1.54727700000000000000000000000000000000000000000000000000 +/- 5.91e-59]",
  "baseline_gap_grid_upper": "[2.32870000000000000000000000000000000000000000000000000000 +/- 2.93e-58]",
  "norm_bootstrap_factor": "[8.1058033402048816943621712127489280000000000000000000000e-7 +/- 1.06e-63]",
  "candidate_norm_upper": "[1.54727825419332410666245398559062572420864091204354220091 +/- 2.48e-57]",
  "baseline_norm_upper": "[2.32870188759995388491191725608594332105024639536152655489 +/- 5.99e-57]",
  "baseline_error_ratio": "[0.0087238404246145894815947456137894169714951517851271456881 +/- 5.27e-59]",
  "mixture_lambda": "[0.000403357483325273718586206910432774154237415186462062711 +/- 5.16e-58]",
  "mixed_feasible_norm_upper": "[1.54759344726350589613635085664921283529515728768814760655 +/- 4.02e-57]",
  "mixed_feasible_norm_upper_float": 1.547593447263506,
  "ratio_original_eta": "[1.22881025412004483957219752593171802983495558712420060545 +/- 2.18e-57]",
  "seconds": 11.583248376846313,
  "normalization": "a_D=(1/eta-sum_{j<D}a_j cosh(jdelta)+sum_{j>=1}b_j sinh(jdelta))/cosh(Ddelta); others exact decimal rationals from coefficient JSON; sigma=Ddelta.",
  "rho_evaluation_point": "0.345908",
  "rho_lower_evaluation": "[2.1114006127283962981539335478737628902010558650811532583 +/- 3.23e-56]",
  "gain_lower_interval": "[1.1102708414482618589923271138056521523550262478901046028 +/- 4.09e-56]",
  "gain_lower_decimal": "1.110269",
  "norm_upper_decimal": "1.547593449",
  "coefficient_source_file": "coefficients_eta_1e-09.json",
  "coefficient_source_sha256": "213921704aeab219e1c2b5e77054ca9f38e98e9c70d97bd5ce358fda1f8f8f0b",
  "verifier_file": "numeric_arb_certify.py",
  "verifier_sha256": "5fff4ba2bae88b8c64dce029752340af03a4fd2b029e60e51e0570a7d8ea16f5",
  "runtime": "Python with python-flint0.9.0 /Arb, ctx.prec=192",
  "feasible_function": "f_repaired=(1-lambda)f_raw+lambda*f_sigma; lambda=(E-1)/(E-exp(-sigma)/eta), E=1.0004; f_sigma=(1-exp(-sigma)*(cos(sigma*v)-v*sin(sigma*v)))/s, v^2=s^2-1. All exact."
}

==> anc/verification_set/expected/certificates/dual_and_entire/numeric_frontier_reproducibility/arb_upper_summary.json <==
[
  {
    "eta": "1e-8",
    "delta_exact": "0.1441664193460127",
    "sigma": "[23.0666270953620320000000000000000000000000000000000000000 +/- 1.03e-56]",
    "ratio": "[1.25221360795447053452227482426100179267998238898886657514 +/- 5.47e-57]",
    "rho_point": "0.366614",
    "rho_point_value": "[1.99755615388841865668157156124776839235267207958248339115 +/- 7.46e-57]",
    "phi_upper": "[1.48040029841323348613142535363556218275865802355793083543 +/- 5.49e-57]",
    "phi_upper_decimal": "1.4804003",
    "gain_lower": "[1.07755988128961680385175457544016412731741852821840176925 +/- 8.85e-57]",
    "gain_lower_decimal": "1.077558"
  },
  {
    "eta": "1e-9",
    "delta_exact": "0.15915600974559602",
    "sigma": "[25.4649615592953632000000000000000000000000000000000000000 +/- 7.74e-57]",
    "ratio": "[1.22881025412004483957219752593171802983495558712420060545 +/- 2.18e-57]",
    "rho_point": "0.345908",
    "rho_point_value": "[2.1114006127283962981539335478737628902010558650811532583 +/- 3.23e-56]",
    "phi_upper": "[1.54759344726350589613635085664921283529515728768814760655 +/- 4.22e-57]",
    "phi_upper_decimal": "1.547593449",
    "gain_lower": "[1.1102708414482618589923271138056521523550262478901046028 +/- 4.09e-56]",
    "gain_lower_decimal": "1.110269"
  },
  {
    "eta": "1e-10",
    "delta_exact": "0.17409203112218258",
    "sigma": "[27.8547249795492128000000000000000000000000000000000000000 +/- 1.27e-56]",
    "ratio": "[1.20971533535508922334319378606650191403832525530433352728 +/- 1.08e-57]",
    "rho_point": "0.328360",
    "rho_point_value": "[2.2194647012154041489794721724456613392634612707590982301 +/- 1.45e-56]",
    "phi_upper": "[1.61192875249853557877191909124218448321209770403026207544 +/- 2.67e-57]",
    "phi_upper_decimal": "1.611928754",
    "gain_lower": "[1.13820165863620699168398080544645311772917151415292809263 +/- 7.86e-57]",
    "gain_lower_decimal": "1.1382"
  },
  {
    "eta": "1e-15",
    "delta_exact": "0.2778813488409722",
    "sigma": "[44.4610158145555520000000000000000000000000000000000000000 +/- 1.54e-56]",
    "ratio": "[1.28727825520497929968210404655060948561639429768732572137 +/- 2.04e-57]",
    "rho_point": "0.268620",
    "rho_point_value": "[2.6958979183360602177628494774480467014070880491861668284 +/- 3.80e-56]",
    "phi_upper": "[1.64602976453752285281712931379216051017743286097938271048 +/- 7.04e-57]",
    "phi_upper_decimal": "1.646029766",
    "gain_lower": "[1.2723111291746971475229971489276402851204038586947093224 +/- 4.35e-56]",
    "gain_lower_decimal": "1.27231"
  },
  {
    "eta": "1e-16",
    "delta_exact": "0.29293869005968154",
    "sigma": "[46.8701904095490464000000000000000000000000000000000000000 +/- 2.00e-56]",
    "ratio": "[1.27221656628886660625715682610580468674140976103204827752 +/- 1.94e-57]",
    "rho_point": "0.260155",
    "rho_point_value": "[2.7814440364937813262982894035662086286166957585534560861 +/- 5.30e-56]",
    "phi_upper": "[1.68659386114331624155511572980405732653370703320826294882 +/- 2.75e-57]",
    "phi_upper_decimal": "1.686593863",
    "gain_lower": "[1.2962798329611572135556588638798739086896770403896287037 +/- 5.67e-56]",
    "gain_lower_decimal": "1.296278"
  }
]

==> anc/verification_set/expected/certificates/frontier_and_windows/frontier_numerics/envelope_certificates.json <==
{
  "method": "elliptic-envelope lower certificate",
  "arithmetic": "directed Decimal intervals, precision 90",
  "midpoint_subintervals": 2048,
  "pi_interval": [
    "3.14159265358979323846264338327950288419716939937510582097494459230781640628620899862803481",
    "3.14159265358979323846264338327950288419716939937510582097494459230781640628620899862803485"
  ],
  "roots": {
    "1.3": {
      "b": "0.40416468790622572866",
      "R_interval": [
        "0.769230769230769230768808920417891150949271281477988679866053196846064869679867613372996627",
        "0.769230769230769230768808920417891150949271281477988679866053196846064869679867613372997583"
      ],
      "lambda_R_interval": [
        "0.999999999999999999999451596543258496234052665921385283825869155899884330583827897384895615",
        "0.999999999999999999999451596543258496234052665921385283825869155899884330583827897384896858"
      ]
    },
    "1.5": {
      "b": "0.50486484885960371323",
      "R_interval": [
        "0.666666666666666666656518770534838394975973790081558592084359600455918674769696912301658363",
        "0.666666666666666666656518770534838394975973790081558592084359600455918674769696912301659316"
      ],
      "lambda_R_interval": [
        "0.999999999999999999984778155802257592463960685122337888126539400683878012154545368452487544",
        "0.999999999999999999984778155802257592463960685122337888126539400683878012154545368452488974"
      ]
    },
    "2": {
      "b": "0.64744292794018449253",
      "R_interval": [
        "0.499999999999999999998396504001493486215718727205877384530952664485591423587199844822550139",
        "0.499999999999999999998396504001493486215718727205877384530952664485591423587199844822551089"
      ],
      "lambda_R_interval": [
        "0.999999999999999999996793008002986972431437454411754769061905328971182847174399689645100278",
        "0.999999999999999999996793008002986972431437454411754769061905328971182847174399689645102178"
      ]
    }
  },
  "rows": [
    {
      "lambda": "1.3",
      "L": "16",
      "b": "0.40416468790622572866",
      "s": "0.793019647125",
      "J_interval": [
        "0.220943400110925957728617632854128201103369879558456591240646657649675446281708148621950267",
        "0.220943831415445812616026571489977847014604077761081437920589284750338318487076912071156044"
      ],
      "J_midpoint_error_upper": "2.15652259927443704469317924822955617099101312423339971313550331436102684381724602690377958E-7",
      "T_interval": [
        "0.0368527409709048008882230687959190427573877774344248035084895980242651253671847960456222065",
        "0.0368530715832657782559735324824560741780303705621239046966798472312418849894395299582806810"
      ],
      "bound_interval": [
        "1.19213988427648065597259363560192004523322916900850995030374563599305659555036379814208308",
        "1.19214049066299238121439016710548191947041856064437184636048927696855738973988457484678743"
      ],
      "certified_Phi_lower_6dp": "1.192139"
    },
    {
      "lambda": "1.3",
      "L": "23",
      "b": "0.40416468790622572866",
      "s": "0.722499147070",
      "J_interval": [
        "0.151419384359150376285117717664729233278807142769756448829644622985867630362487020945988488",
        "0.151419533709454091952622065859007263166396363319053298130333556358453622031450020319591327"
      ],
      "J_midpoint_error_upper": "7.46751518578337521740971390149437946102746484246503444666862929958344814996868012545526961E-8",
      "T_interval": [
        "0.0353365987941545108621182647071046661342051625798325521262236031792690890217465244792176385",
        "0.0353367565927065305132810917831129817108345847637796007154965891438716921981953528630740176"
      ],
      "bound_interval": [
        "1.30929437934093361468811669046897878491493789652570008775278873358271133946950728272171101",
        "1.30929470684790624726847694660339315593753602133777735373510221156275840963121167885733147"
      ],
      "certified_Phi_lower_6dp": "1.309294"
    },
    {
      "lambda": "1.3",
      "L": "36.8",
      "b": "0.40416468790622572866",
      "s": "0.647945100366",
      "J_interval": [
        "0.0946344060806632096515163960666463894214228855981207247885281401750361622812278289747367832",
        "0.0946344584514074658026558152979277507179501438667123073733415865818279755048129923178944097"
      ],
      "J_midpoint_error_upper": "2.61853721280755697096156406806482636291342957912924067232033959066117925816715786986991997E-8",
      "T_interval": [
        "0.0308749570183721074172874727082248477609280930976482069383056461443532028171895354789307232",
        "0.0308750343730928343849459448019128640668363055456703434884172184390903363525185939467097718"
      ],
      "bound_interval": [
        "1.46742911724399368001078319177977259499629130160865106430400300539015934208989596635252009",
        "1.46742930384011219272713850317787398371351013519286492601684548960689797181916466333876064"
      ],
      "certified_Phi_lower_6dp": "1.467429"
    },
    {
      "lambda": "1.3",
      "L": "128",
      "b": "0.40416468790622572866",
      "s": "0.522329686721",
      "J_interval": [
        "0.0288939688292721019054693090467516691396461684259205143114735711883094046319973810984643587",
        "0.0288939758558087860334013603385343360709326417425031829533443229895836417238845650663260918"
      ],
      "J_midpoint_error_upper": "3.51326834206396602564589133346564323665829133432093537590063711854594359198393084242504347E-9",
      "T_interval": [
        "0.0172355895298669922331546585231962238476753562207345238985727801138203996390465988084048217",
        "0.0172356096820007234623131459556538690082424489441274524678962963838017373096052153326830944"
      ],
      "bound_interval": [
        "1.85673975607897030922426814134028009252093723986131225518760717932399730190045448822103002",
        "1.85673982272389467966936701977665029467457998033966335524714923308916810310023406909358826"
      ],
      "certified_Phi_lower_6dp": "1.856739"
    },
    {
      "lambda": "1.3",
      "L": "256",
      "b": "0.40416468790622572866",
      "s": "0.482826998867",
      "J_interval": [
        "0.0152537443959870426804802262856295597191609504611708494330523346434586157751819091815194716",
        "0.0152537473105050773514762771141534491405536279665702269679022705773762168628139399399340680"
      ],
      "J_midpoint_error_upper": "1.45725901733549802541426194471069633875269968876742496796695880054381601537920728032777488E-9",
      "T_interval": [
        "0.0115364781780041130590798178250439164010567423992841483470970240936500650807272556129522664",
        "0.0115364893678350293391374379156230575241340805195355499385422920644861882187488925384242843"
      ],
      "bound_interval": [
        "2.02766054604727621254734201615930378092808799189973132916256585903660343502815449623048182",
        "2.02766058781225792367563651062940968048310825268214608302501663423197696859633742299411330"
      ],
      "certified_Phi_lower_6dp": "2.027660"
    },
    {
      "lambda": "1.3",
      "L": "512",
      "b": "0.40416468790622572866",
      "s": "0.456420868923",
      "J_interval": [
        "0.00810848918123977891897546784369759407052604330869009498960412770026499563988521866258769035",
        "0.00810849050238587445276165904478780260471714408226992600366348354733830130488588010809552288"
      ],
      "J_midpoint_error_upper": "6.60573047766893095600545104267095550386789915507029677923536652832500330722753906129019984E-10",
      "T_interval": [
        "0.00749273983028539615055228267713307516457879154155071308785208769557005239595478398853680458",
        "0.00749274641906533660617922839822633569049263156959793219142663127541068906020444029854381454"
      ],
      "bound_interval": [
        "2.16021121184702869547372553685915184314770447635258782239362030066326337057544574480687234",
        "2.16021123870814832755835596403010610633829588034074267791991941149646267161167543391678134"
      ],
      "certified_Phi_lower_6dp": "2.160211"
    },
    {
      "lambda": "1.3",
      "L": "1024",
      "b": "0.40416468790622572866",
      "s": "0.438803717008",
      "J_interval": [
        "0.00432366174758407873605237009996513745904365520964751415346343788982713770618283157699197377",
        "0.00432366238139295213806836881865648866320742930797596831034229614537826651492156554963194705"
      ],
      "J_midpoint_error_upper": "3.16904436701007999359345675602081887049164227078439429127775564404369366986319983837245477E-10",
      "T_interval": [
        "0.00477413135359875445326531801380832986527352511161133129456563285688584692765682517279683439",
        "0.00477413538166098146972736556354113455466506480003657247144586756590666475347334657919170596"
      ],
      "bound_interval": [
        "2.25811384938870301750169425204413977108341999906407953005263522780118240607574923956313898",
        "2.25811386686928269102978454951697720375574216621148468768250907378376471225317494733932395"
      ],
      "certified_Phi_lower_6dp": "2.258113"
    },
    {
      "lambda": "1.3",
      "L": "4096",
      "b": "0.40416468790622572866",
      "s": "0.419280661006",
      "J_interval": [
        "0.00123012108973345429062505499185188876715662641607107691425527846330539964119081860429423817",
        "0.00123012125019493729401112899130589910499051679353037111254811692469545740195664433699373943"
      ],
      "J_midpoint_error_upper": "8.02307415016930369997270051689169451887296470991464192306950288803829128663497490774900444E-11",
      "T_interval": [
        "0.00187809534178092890603856265651786249322875658655569993466594408439755645686840610905689813",
        "0.00187809694647379910115455261676501030266343377975135355152277381362568048999797585011191189"
      ],
      "bound_interval": [
        "2.37625598730313577405876687129469549918889842123794688155306196429181691858708285087063572",
        "2.37625599479251774472114546079688593381508518128626154386294630061082183678615159221913366"
      ],
      "certified_Phi_lower_6dp": "2.376255"
    },
    {
      "lambda": "1.5",
      "L": "16",
      "b": "0.50486484885960371323",
      "s": "0.829154063073",
      "J_interval": [
        "0.195055194886286738401028267107166857452617257983036679793467554411235001778840384278549766",
        "0.195055556561490145279721311973275284592754959883406214828395064191184316806635586815764714"
      ],
      "J_midpoint_error_upper": "1.80837601703439346522433054213570068850950184767517463754889974657513897601268607287260295E-7",
      "T_interval": [
        "0.0272913203921625484453866491132184017227695352048414406711117789769197110779478325518052057",
        "0.0272915572874431946081936588198259804072766523693656382851716133238167316226816906934139565"
      ],
      "bound_interval": [
        "1.15395754061258740553009407046198875461152759640503762159140117933820533619499378038337996",
        "1.15395798537978025222551505580209847795088171840760016283046514780067826769853234144001656"
      ],
      "certified_Phi_lower_6dp": "1.153957"
    },
    {
      "lambda": "1.5",
      "L": "23",
      "b": "0.50486484885960371323",
      "s": "0.771239233472",
      "J_interval": [
        "0.134891283298079260705550246235051457463916784009610525939217318919491184582632952646743508",
        "0.134891408538880908184444228949126499864399005994088722014425812830330153047909833714433530"
      ],
      "J_midpoint_error_upper": "6.26204008237394469913570375212002411109922390980376042469554194842326384405338448581095481E-8",
      "T_interval": [
        "0.0255522808938154703709025278741774154881832205626286209004653981765263425903873454413316927",
        "0.0255523913005449289939163465178976183956957992021836865125312870801257764489310894109050302"
      ],
      "bound_interval": [
        "1.24269637402551302323959245512951842206935438177257233175398657635344810487059290254399532",
        "1.24269660316226249232798755569675985939505185803312989758503464618627192027090232585091195"
      ],
      "certified_Phi_lower_6dp": "1.242696"
    },
    {
      "lambda": "1.5",
      "L": "36.8",
      "b": "0.50486484885960371323",
      "s": "0.709722573954",
      "J_interval": [
        "0.0851870471707589056454209586613362412867512749543400276199817331247120518197919567094786590",
        "0.0851870913986050681216694155774746830784987730448704751550230153061949511346147417753550719"
      ],
      "J_midpoint_error_upper": "2.21139230812381242284580692208958737490452652237675206410907414496574113925329381045739669E-8",
      "T_interval": [
        "0.0217215393009255468135223115611243479731270648044083647100805709860592664806601467622904117",
        "0.0217215923314590840186243375173127887556596136201628643032423837029663728204429867107432335"
      ],
      "bound_interval": [
        "1.35742095430401924898340984569510353043072765898387918366993478669360504187447267529752700",
        "1.35742107831466085332117484572469385620608654356090868031709956048321847672025502370542296"
      ],
      "certified_Phi_lower_6dp": "1.357420"
    },
    {
      "lambda": "1.5",
      "L": "128",
      "b": "0.50486484885960371323",
      "s": "0.604903197190",
      "J_interval": [
        "0.0264764386860834206452992576685362834443106448784935428331491162201901476249077665568404454",
        "0.0264764448227636313683381360105421533700193436144422043904737264658175086981270730606354302"
      ],
      "J_midpoint_error_upper": "3.06834010536151943917100293496285434936797433077866230512281368053660965325189746911648828E-9",
      "T_interval": [
        "0.0115172102910367430049770846740077445358071474579907305556401200679238350469514134612105071",
        "0.0115172238611125407663604814825801173432414471890604133344980602836374508906916891070195316"
      ],
      "bound_interval": [
        "1.61855887210568708663527053223899109802433113246157563103622131832568422999631556923265932",
        "1.61855891248261597165521460177776894515202517323175123172716143170682404617503207292780615"
      ],
      "certified_Phi_lower_6dp": "1.618558"
    },
    {
      "lambda": "1.5",
      "L": "256",
      "b": "0.50486484885960371323",
      "s": "0.571560909455",
      "J_interval": [
        "0.0140390247313098403545178393270076959782390096355698692636341030624492442068715780170755823",
        "0.0140390273183356914675497369372823519130743629154702599680793331795648619336298898150368502"
      ],
      "J_midpoint_error_upper": "1.29351292555651594880513732796741767663995019535222261505855780886337915589898061701276367E-9",
      "T_interval": [
        "0.00757830035196081588830450579950579889799644065165314188782973232993681486840306017040636409",
        "0.00757830788038397984325293859128545371461037507597636927425147166269669934123257057747090388"
      ],
      "bound_interval": [
        "1.72479011798518759747889443723722408181105108911586146838639317709836914852757124745926852",
        "1.72479014246274741383808031296037468669767063244835459892252462109283739587585570689377423"
      ],
      "certified_Phi_lower_6dp": "1.724790"
    },
    {
      "lambda": "1.5",
      "L": "512",
      "b": "0.50486484885960371323",
      "s": "0.549179340273",
      "J_interval": [
        "0.00747563322330597008740791277281667604225778688113198219608254884667115843484606210033617097",
        "0.00747563440987764244242887395958086388141055488850021487207921619630195791940506979745370291"
      ],
      "J_midpoint_error_upper": "5.93285836177510480593382093919576384003684116337998333674815399742279503848558756751586277E-10",
      "T_interval": [
        "0.00486686068547016112795886505309928705334676768702401445139741636584936760303366726520480146",
        "0.00486686512057927137250295808548187709449636420392987343228329418159835878469685488281037229"
      ],
      "bound_interval": [
        "1.80396552107475030065732197728792516188586273925546075630440836760572447892368060960526426",
        "1.80396553643708489071471525618205335854514137885653979080124943614659302880396903549246856"
      ],
      "certified_Phi_lower_6dp": "1.803965"
    },
    {
      "lambda": "1.5",
      "L": "1024",
      "b": "0.50486484885960371323",
      "s": "0.534218966846",
      "J_interval": [
        "0.00398603076481067929211993601644430903154431234591682413628610865507295262746013699298345704",
        "0.00398603133846320996805708755957809094178898026156260339107462330037716658586548284649420157"
      ],
      "J_midpoint_error_upper": "2.86826265337968575771566890955122333957822889627394257322652106979202672926755369547439064E-10",
      "T_interval": [
        "0.00307894217723201745003637013821576011763119365153721253653448328433696979475537468991081222",
        "0.00307894489018241732614811100084002764194627446110261011142967432854292680897218662587575812"
      ],
      "bound_interval": [
        "1.86071391714622972478571645723735306205863867099066560965302540872767479828255308605558820",
        "1.86071392696665081503260543581080991019570074468619148155597481997746628602460561630897074"
      ],
      "certified_Phi_lower_6dp": "1.860713"
    },
    {
      "lambda": "1.5",
      "L": "4096",
      "b": "0.50486484885960371323",
      "s": "0.517639742562",
      "J_interval": [
        "0.00113076202896312155415892841384647361946226398313007150839909700728487081207462888405070388",
        "0.00113076217518643448547834486600214173885084299807222809425794483285736941916872617882712879"
      ],
      "J_midpoint_error_upper": "7.31116564656597082260778340596942895074710782929294239127862493035470486473882109879122731E-11",
      "T_interval": [
        "0.00120302738152234192913063243707307953399266917337381797730255702387277143702551867183569492",
        "0.00120302846231785655533678574142109632496636611598513132531454358991695442416782329036410651"
      ],
      "bound_interval": [
        "1.92726009181299492828664787933102384813407563351632208786116251478753478467327539806736371",
        "1.92726009592766506110390993119073769159432168819469923951126829866595009167754724345892277"
      ],
      "certified_Phi_lower_6dp": "1.927260"
    },
    {
      "lambda": "2",
      "L": "16",
      "b": "0.64744292794018449253",
      "s": "0.883821954768",
      "J_interval": [
        "0.154656054762768110900590533478491471901908081557223689913225874135459936003314651678091176",
        "0.154656359299439079889173891986444490227045357037887463169094308365210474645647450187720194"
      ],
      "J_midpoint_error_upper": "1.52268335484494291679253976509162568637740331886627934217114875269321166399254814345973964E-7",
      "T_interval": [
        "0.0162679289901904763971138951748186402565518556408367523788519681145391763272041968166383755",
        "0.0162680875247529719890509766353300254722227043164319393895618928394016632375818500588712182"
      ],
      "bound_interval": [
        "1.09993496784203605983891024157879966028704595691346504341360197766087763070317644729703781",
        "1.09993527133933357881511954922723401797739869410611320607687395613217659726651546157823993"
      ],
      "certified_Phi_lower_6dp": "1.099934"
    },
    {
      "lambda": "2",
      "L": "23",
      "b": "0.64744292794018449253",
      "s": "0.842576769093",
      "J_interval": [
        "0.107841043013464821309251518142011562737228317893347819599997744010826509337083717025867643",
        "0.107841145580329918039414685756511372321107669049910495112254051938165226299740521631850088"
      ],
      "J_midpoint_error_upper": "5.12834325483650815838072499047919396755782813377561281539636693584813284023029910956929509E-8",
      "T_interval": [
        "0.0149568375513415531792154624696159839695963581242188711204938147954606229627845137987347087",
        "0.0149569081190012373310459927232094615142714043866962639254016039843970611492935663637394908"
      ],
      "bound_interval": [
        "1.15580045807889025365087273725320841670368615887760495728549310793480172333395959385375371",
        "1.15580060284036963351294424143412695329982710806548168532612723642112745317043909299794607"
      ],
      "certified_Phi_lower_6dp": "1.155800"
    },
    {
      "lambda": "2",
      "L": "36.8",
      "b": "0.64744292794018449253",
      "s": "0.798297411506",
      "J_interval": [
        "0.0687123112601377299512309905217348858165389829644431677463138815781139238412365000839258884",
        "0.0687123469199446600187643499829303579923802453149414796720214566108876449796205193381918406"
      ],
      "J_midpoint_error_upper": "1.78299034650337666797305977360879206311752491559628537875163868605691920096271329015291805E-8",
      "T_interval": [
        "0.0124356164724546849002188679975604371376907967775771989155933635362163144120526261967459286",
        "0.0124356491105413445769311975096295954896778012817411269415402452170734117048825485948458965"
      ],
      "bound_interval": [
        "1.22473595766323880366569744191810408929693314229836834787447333462678847818854524577653213",
        "1.22473603023524521329018781471276004528475278123695441764320451664692700245250211571907875"
      ],
      "certified_Phi_lower_6dp": "1.224735"
    },
    {
      "lambda": "2",
      "L": "128",
      "b": "0.64744292794018449253",
      "s": "0.721635159200",
      "J_interval": [
        "0.0216298742341519422270110318650581600092235986889574522087223094073436957576981651805111558",
        "0.0216298791675457605649135052865874948298192323872909762746577830021181771753927996630968595"
      ],
      "J_midpoint_error_upper": "2.46669690916895123671076466741029781684916676203296773679738724070884731724129283050831969E-9",
      "T_interval": [
        "0.00632671862829390495129117764487483058701935712680329687102782276197544546112763080225391515",
        "0.00632672661862076086138767511394706358395228867213246713495064955816540806233259947620520836"
      ],
      "bound_interval": [
        "1.36920262359302815775540282956245563911559601202711615262083641297012608484321074006924522",
        "1.36920264436324330528995200942122628259102272679293132977734365341198115097898016239317651"
      ],
      "certified_Phi_lower_6dp": "1.369202"
    },
    {
      "lambda": "2",
      "L": "256",
      "b": "0.64744292794018449253",
      "s": "0.696944337879",
      "J_interval": [
        "0.0114908140096727140592539257681652410401486250943046588260277558794273528089614374689259129",
        "0.0114908160968535173684709979443516749760953079538068369670159458929923409802183351555038941"
      ],
      "J_midpoint_error_upper": "1.04359040165460853608809321696797334142975108907049409500678249408562844884328897600182975E-9",
      "T_interval": [
        "0.00410846521795962122107307894891524556399752707359511650673103219832987473702953236626001429",
        "0.00410846960841815092526724768531983960433075024130395030483218053510631873740298974614345229"
      ],
      "bound_interval": [
        "1.42350679812926442898777150981146563247881997734168704933777694017373435361439741441587622",
        "1.42350681018876394617384743270459708524208666093781941123041394632926211117289075474520553"
      ],
      "certified_Phi_lower_6dp": "1.423506"
    },
    {
      "lambda": "2",
      "L": "512",
      "b": "0.64744292794018449253",
      "s": "0.680312133031",
      "J_interval": [
        "0.00611641382596756809763431234133838534977689556910003265305979024906343651046048052990681914",
        "0.00611641478578623031865339467007147889318192960980066860313148937338459111116933591376349336"
      ],
      "J_midpoint_error_upper": "4.79909331110509541164366546771702517020350317975035849562160577300354427691928330759296209E-10",
      "T_interval": [
        "0.00261655851249219919342730394656911699315672585822303139249416148435605102848924424544792681",
        "0.00261656108418927466427880044033180246374429296533724990739871378264532557346145257471576456"
      ],
      "bound_interval": [
        "1.46242575020304186036224937651785081455978258636902436790366557298908722819295375798572668",
        "1.46242575754414157352462977759668925709609542844274756239765118098171096086454132637054842"
      ],
      "certified_Phi_lower_6dp": "1.462425"
    },
    {
      "lambda": "2",
      "L": "1024",
      "b": "0.64744292794018449253",
      "s": "0.669183664780",
      "J_interval": [
        "0.00325546589926762527343503584503793883770460739174066390615856320708891308283847175480039379",
        "0.00325546636381124369864592258660393417961478889874354932915988681193890888011816422826310389"
      ],
      "J_midpoint_error_upper": "2.32271809212605443370782997670955090753501442711500661802424997898639846236731352514398787E-10",
      "T_interval": [
        "0.00164705775299925547265790898005604093799434149707912797746031397360663299497352231661612857",
        "0.00164705931998658562407341305782570697860582099998072033910753144583093791711898205750534887"
      ],
      "bound_interval": [
        "1.48952313104639273560449551868789234045230640487455315494562466489432189415819104529197224",
        "1.48952313563894818825757178775681863868111372315601008833028249541846460323009828424977047"
      ],
      "certified_Phi_lower_6dp": "1.489523"
    },
    {
      "lambda": "2",
      "L": "4096",
      "b": "0.64744292794018449253",
      "s": "0.656865806442",
      "J_interval": [
        "0.000918334477100644719289236258204709891644579405363326941457108331633163365558284707598406420",
        "0.000918334595341658660198009598664837592314953436705251991869226938648226870009295037521567418"
      ],
      "J_midpoint_error_upper": "5.91205069704543866702300638503351870156709625252060593035075317522255051649615793017767275E-11",
      "T_interval": [
        "0.000640928508969880829411939187588754169834198278950509035422064485939906897424592327985086155",
        "0.000640929129793010676038678305427993612885169246469898820003364932275221089326352915748100991"
      ],
      "bound_interval": [
        "1.52044470832224468482587994987010496400582865973930141214428084714451281491499878642182608",
        "1.52044471019657632780790095015236166471512028109004115366615971180884795871630368266936068"
      ],
      "certified_Phi_lower_6dp": "1.520444"
    }
  ]
}


==> anc/verification_set/expected/certificates/frontier_and_windows/verification_output.txt <==

Running frontier_alternative/root_intervals.py
CERTIFIED: elliptic frontier values Psi(lambda)=1/b_lambda
lambda=13/10: B(lambda)=[2.474238917754, 2.474238917757]
lambda=3/2: B(lambda)=[1.980728114184, 1.980728114186]
lambda=2: B(lambda)=[1.544537683311, 1.544537683319]
CERTIFIED: unique minimizer of lambda*B(lambda)
b0 = [0.546509413767, 0.546509413769]
lambda0 = [1.611760022136, 1.611760022143]
B(lambda0) = [1.829794647275, 1.829794647282]
D0 = [2.949189861198, 2.949189861220]
Using the matching upper construction proved in Section S5.2 of the Supplemental Material:
c0/(sqrt(2)*D0) = [0.153010235110, 0.153010235136]
All exact-rational sign assertions passed.

Running windowing/q2_certificate.py
PASS: small rational counterexample
PASS: arbitrarily small strict-slack counterexamples
PASS: slack-free Bernstein-window certificate
m_u=65536; n=65538; k=2097152; epsilon=3^(1-65536)
windowed cost <= 8650760
baseline cost > 79691776/7
windowed / baseline < 7569415/9961472 = 0.759869123760023

Running finite_kappa/verify_exact_q3.py
Phi = [0.118839510577812121, 0.118839510577812122]
positive coefficient = cos(1)/(10 sin(1)^2) = [0.076305972223262949, 0.076305972223262950]
kappa  rho_a  rho_a-Phi  kappa*(rho_a-Phi)
20 [0.122903579884769049, 0.122903579884769050] [0.004064069306956928, 0.004064069306956929] [0.081281386139138563, 0.081281386139138564]
40 [0.120808125141016621, 0.120808125141016622] [0.001968614563204499, 0.001968614563204500] [0.078744582528179995, 0.078744582528179996]
80 [0.119808430047236475, 0.119808430047236476] [0.000968919469424353, 0.000968919469424354] [0.077513557553948282, 0.077513557553948283]
160 [0.119320178713587613, 0.119320178713587614] [0.000480668135775492, 0.000480668135775493] [0.076906901724078738, 0.076906901724078739]
320 [0.119078903482135896, 0.119078903482135897] [0.000239392904323774, 0.000239392904323775] [0.076605729383607949, 0.076605729383607950]
PASS: every displayed enclosure follows from rational Taylor bounds.

Running frontier_numerics/certify_envelope.py
1.3 16 1.192139
1.3 23 1.309294
1.3 36.8 1.467429
1.3 128 1.856739
1.3 256 2.027660
1.3 512 2.160211
1.3 1024 2.258113
1.3 4096 2.376255
1.5 16 1.153957
1.5 23 1.242696
1.5 36.8 1.357420
1.5 128 1.618558
1.5 256 1.724790
1.5 512 1.803965
1.5 1024 1.860713
1.5 4096 1.927260
2 16 1.099934
2 23 1.155800
2 36.8 1.224735
2 128 1.369202
2 256 1.423506
2 512 1.462425
2 1024 1.489523
2 4096 1.520444
PASS: envelope.json
PASS: complete finite-L interval table reproduced exactly.

Running windowing/q2_pswf_certificate.py
PASS: unique root bracket and Cwin enclosure
b: 0.63419765514559108887 0.63419765514559108889
Cwin: 4.62993082273105364627058552195824473532297543201481327321019882856573833861513111750021712 4.62993082273105364656260368286854785500011910152933672998630476555162022381554186477418174
coefficient using supplied rounded c0: 10.2600927662978204953625230897546700895264933883921052407132267135360072064425694761767138 10.2600927662978204960096458082353896667819804693136096121199719347761903904528266637578697
saved: pswf_window_certificate.json

ALL CERTIFICATES PASSED


==> anc/verification_set/expected/certificates/frontier_and_windows/windowing/pswf_window_certificate.json <==
{
  "method": "directed Decimal intervals; positive elliptic power series",
  "stationarity": "b^2 K(1-b^2)=R(b)(1+R(b))",
  "unique_minimizer_proof": "Supplemental Material, Section S8.2",
  "b_interval": [
    "0.63419765514559108887",
    "0.63419765514559108889"
  ],
  "stationary_at_lower": [
    "-3.2218999815429572410836073142911104767129048053152392791832131429350656E-20",
    "-3.2218999815429572410836073142911104767129048053152392791832131429345877E-20"
  ],
  "stationary_at_upper": [
    "5.6427891605420811370789005284082727670981115086312683258658797861532685E-20",
    "5.6427891605420811370789005284082727670981115086312683258658797861537463E-20"
  ],
  "R_interval": [
    "0.516451225516328080260562174855447016769378869226801353826562646792761409942010156294017528",
    "0.516451225516328080285260250841674189301749942374463472322760043676198529310429637142445768"
  ],
  "lambda_window_interval": [
    "1.93629127126233158811079249748040925277769654273518834211453725021683618099760038390196364",
    "1.93629127126233158820339111393503032570745960619578248183402488119575361839872225777213100"
  ],
  "lambda_total_interval": [
    "2.93629127126233158811079249748040925277769654273518834211453725021683618099760038390196364",
    "2.93629127126233158820339111393503032570745960619578248183402488119575361839872225777213100"
  ],
  "norm_limit_interval": [
    "1.57679548621231125208987507701307378595336177762614917275167613573328452913621017218499212",
    "1.57679548621231125213960075711986416683272436704977775462232087126375866013913640803583682"
  ],
  "Cwin_interval": [
    "4.62993082273105364627058552195824473532297543201481327321019882856573833861513111750021712",
    "4.62993082273105364656260368286854785500011910152933672998630476555162022381554186477418174"
  ],
  "ratio_coefficient_using_supplied_c0_decimal": [
    "10.2600927662978204953625230897546700895264933883921052407132267135360072064425694761767138",
    "10.2600927662978204960096458082353896667819804693136096121199719347761903904528266637578697"
  ]
}


==> anc/verification_set/expected/criterion_b/common_results.jsonl <==
{"name": "cell_80_100_d125_b", "K": "907637/80", "delta": "5e-9", "J": 160, "p": 868, "m": 138880, "degree": 277759, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.51e-73]", "raw_fit_over_delta_interval": ["57896049573475494283061709030965662550448361818150836388005855107595485751805/57896044618658097711785492504343953926634992332820282019728792003956564819968", "57896049611627105992604451395673226316098921415627634773018808672994528829199/57896044618658097711785492504343953926634992332820282019728792003956564819968"], "raw_fit_upper_over_delta": "1.00000008625", "fit_method": {"evaluations": 10724, "intervals": 5362, "B2": "[65460.65336346096118844363040264313684367409799002189794060164786582247319441 +/- 1.09e-72]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "7410672325518802663951620962443539023099056132050478166800872450614084897718571433301/1482138742237647301421708608111205220521855803720199219705057075301288059391180800000000000000", "fit_upper_7sig": "5.000001e-09", "gap_grid_intervals": 131072, "gap_grid_peak_index": 77726, "gap_grid_upper": "[1.507077252719358372876230265905030611491615059511361441894755573026413820485 +/- 1.87e-76]", "curvature_coefficient": "[599.365683628128329801564376335977175155181012252734969429443181822996147025 +/- 5.22e-73]", "M_over_K_upper_exact": "87253812247714963088670974050605410566406383409077095960648596051450076558251/57896044618658097711785492504343953926634992332820282019728792003956564819968", "M_over_K_upper_7sig": "1.507078", "m_R": 112360, "m_R_error_interval": "[4.9996883040862597933802777075000894597005526161329110158579773327062064535e-9 +/- 4.95e-83]", "m_R_minus_one_error_interval": "[5.00056973646863776143841628212323046420594969426119691533372928814721152023e-9 +/- 7.49e-84]", "rho_R_point": "35818887061/100000000000", "rho_R_lower_exact": "59103201395233570148557143541033226121177303891859712743160622693064307157967/28948022309329048855892746252171976963317496166410141009864396001978282409984", "rho_R_lower_7sig": "2.0417", "G_B_lower_exact": "15864175874619916824364721359380650575478061810875333028362063846717150273965/14474011154664524427946373126085988481658748083205070504932198000989141204992", "G_B_lower_7sig": "1.096045", "cost_reduction_lower_percent_7sig": "8.762917", "precision_bits": 256, "seconds": 22.063000000081956, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}}
{"name": "kappa_1e6", "K": "1000000", "delta": "5e-11", "J": 160, "p": 91470, "m": 14635200, "degree": 29270399, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.23e-73]", "raw_fit_over_delta_interval": ["57896050462632918143706127042787744036791546773667864741903277005930991949463/57896044618658097711785492504343953926634992332820282019728792003956564819968", "14474012627411346186808600176561603950701149652255173059133072832563615162809/14474011154664524427946373126085988481658748083205070504932198000989141204992"], "raw_fit_upper_over_delta": "1.00000010176", "fit_method": {"evaluations": 10213, "intervals": 5106, "B2": "[64780.09243911115379973902657581556782306548245163369695914185155988771383354 +/- 4.07e-72]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "1482134481152318569987375722384438163414401404973307629725731989319322269888315973729/29642774844752946028434172162224104410437116074403984394101141506025761187823616000000000000000", "fit_upper_7sig": "5.000001e-11", "gap_grid_intervals": 131072, "gap_grid_peak_index": 71357, "gap_grid_upper": "[1.636156772082440011219138394816652569986096920464581651304324190182035498220 +/- 4.57e-76]", "curvature_coefficient": "[856.756257620087026656620101661856120112638255745121785255432629788880159199 +/- 5.27e-73]", "M_over_K_upper_exact": "94727006070106396898401069001493824877394718702483383338016367162098095678711/57896044618658097711785492504343953926634992332820282019728792003956564819968", "M_over_K_upper_7sig": "1.636157", "m_R": 12206073, "m_R_error_interval": "[4.99999645526230690219390122719678102745579919583791489428357445849021555264e-11 +/- 6.47e-86]", "m_R_minus_one_error_interval": "[5.0000064552652174297182331268311241408920746207134916959329774651651264396e-11 +/- 2.00e-85]", "rho_R_point": "322271594529/1000000000000", "rho_R_lower_exact": "65404805227351750386687052742180227909976138298979550186307231212610588970719/28948022309329048855892746252171976963317496166410141009864396001978282409984", "rho_R_lower_7sig": "2.259387", "G_B_lower_exact": "66679454255503024839065087524777713715480519635622617881478840688961463553205/57896044618658097711785492504343953926634992332820282019728792003956564819968", "G_B_lower_7sig": "1.15171", "cost_reduction_lower_percent_7sig": "13.17258", "precision_bits": 256, "seconds": 22.016000000294298, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}}
{"name": "kappa_1e5", "K": "100000", "delta": "5e-11", "J": 160, "p": 9154, "m": 1464640, "degree": 2929279, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.27e-73]", "raw_fit_over_delta_interval": ["57896050298859170746068178352832795562642805805406417442093411657905086924609/57896044618658097711785492504343953926634992332820282019728792003956564819968", "14474012585500572122356852026706582246088126195140542138494993588070168865783/14474011154664524427946373126085988481658748083205070504932198000989141204992"], "raw_fit_upper_over_delta": "1.00000009886", "fit_method": {"evaluations": 9779, "intervals": 4889, "B2": "[60384.71575862994800518246443407937930242329522295028860963243932184194786078 +/- 1.33e-72]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "14821344760959702397290714828745162924542002414849347857981307247151423413429319484183/296427748447529460284341721622241044104371160744039843941011415060257611878236160000000000000000", "fit_upper_7sig": "5.000001e-11", "gap_grid_intervals": 131072, "gap_grid_peak_index": 71432, "gap_grid_upper": "[1.635011335928953497765804324636386248868886771142016397210292789841054261770 +/- 2.69e-76]", "curvature_coefficient": "[858.0675460728360336074300673107539915273263145524202115527146846140440081847 +/- 7.78e-74]", "M_over_K_upper_exact": "94660689847946066909996631551970633596709733567909621466832057685383613286253/57896044618658097711785492504343953926634992332820282019728792003956564819968", "M_over_K_upper_7sig": "1.635012", "m_R": 1220608, "m_R_error_interval": "[4.99992645177398342120141171228374646242634214611554301309862187190626174287e-11 +/- 8.83e-86]", "m_R_minus_one_error_interval": "[5.00002645130301419117753537675640300271546895953966594931835561048499429455e-11 +/- 5.83e-86]", "rho_R_point": "64454299289/200000000000", "rho_R_lower_exact": "32702411733880022737666451893783014071384459906382315086672346119790226130341/14474011154664524427946373126085988481658748083205070504932198000989141204992", "rho_R_lower_7sig": "2.259388", "G_B_lower_exact": "33337599762086315413899898604436819409645233465758590746406643154997621095027/28948022309329048855892746252171976963317496166410141009864396001978282409984", "G_B_lower_7sig": "1.151636", "cost_reduction_lower_percent_7sig": "13.16704", "precision_bits": 256, "seconds": 22.030999999959022, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}}
{"name": "cell_80_100_d125_a", "K": "450571/40", "delta": "5e-9", "J": 160, "p": 862, "m": 137920, "degree": 275839, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.96e-73]", "raw_fit_over_delta_interval": ["28948024532340499156246564063198268485803245411121021686840470101655435745793/28948022309329048855892746252171976963317496166410141009864396001978282409984", "7237006139797603997618274333351690234236799568386476632044888337615257449959/7237005577332262213973186563042994240829374041602535252466099000494570602496"], "raw_fit_upper_over_delta": "1.00000007773", "fit_method": {"evaluations": 10864, "intervals": 5432, "B2": "[65460.24570566667423264637457157354589606025344138249892079742411375757284032 +/- 5.87e-73]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "185266806528560150373096074254977214145852362797818608896530507092354461232189581397/37053468555941182535542715202780130513046395093004980492626426882532201484779520000000000000", "fit_upper_7sig": "5.000001e-09", "gap_grid_intervals": 131072, "gap_grid_peak_index": 77787, "gap_grid_upper": "[1.506296682361591830334000525139937627249102975313454386822081880808676142039 +/- 4.79e-76]", "curvature_coefficient": "[599.659687137640157186837142388342955960499450893451730686993720347932241673 +/- 1.17e-73]", "M_over_K_upper_exact": "87208620311443182169075187632238277442921806565325674295867362416968211838889/57896044618658097711785492504343953926634992332820282019728792003956564819968", "M_over_K_upper_7sig": "1.506297", "m_R": 111556, "m_R_error_interval": "[4.99965108406185755380608016889372032352509997945271834724732200791262566701e-9 +/- 6.80e-84]", "m_R_minus_one_error_interval": "[5.00053886334169611896431390092637175355797358240312633736595286817245458463e-9 +/- 7.01e-84]", "rho_R_point": "358188807777/1000000000000", "rho_R_lower_exact": "3693950757509094149512348688914837281003404290792406096699628770511050215157/1809251394333065553493296640760748560207343510400633813116524750123642650624", "rho_R_lower_7sig": "2.041701", "G_B_lower_exact": "63474054989709581115420822163311745747844764280346590107596278747990634633731/57896044618658097711785492504343953926634992332820282019728792003956564819968", "G_B_lower_7sig": "1.096345", "cost_reduction_lower_percent_7sig": "8.787858", "precision_bits": 256, "seconds": 22.25, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}}
{"name": "kappa_1e4", "K": "10000", "delta": "5e-9", "J": 160, "p": 766, "m": 122560, "degree": 245119, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.91e-73]", "raw_fit_over_delta_interval": ["28948024988561910174139528901753503624484391574173433255427395046029151506585/28948022309329048855892746252171976963317496166410141009864396001978282409984", "7237006253137170809093918419002714576440619134175175285137798874244213252525/7237005577332262213973186563042994240829374041602535252466099000494570602496"], "raw_fit_upper_over_delta": "1.00000009339", "fit_method": {"evaluations": 10383, "intervals": 5191, "B2": "[63557.89917415986874038317541074979382299233661647282767734312248977022587849 +/- 4.57e-72]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "7410672372322655218536718427017983741303849091279574382071159882204838814840883627243/1482138742237647301421708608111205220521855803720199219705057075301288059391180800000000000000", "fit_upper_7sig": "5.000001e-09", "gap_grid_intervals": 131072, "gap_grid_peak_index": 77854, "gap_grid_upper": "[1.505453147660713178493977205939557270312304973382384130183105731492229018431 +/- 2.11e-76]", "curvature_coefficient": "[600.8332478634514798601098077930606545302947155502188127276340476762679965478 +/- 9.14e-74]", "M_over_K_upper_exact": "43579891494647440665391808793325054012052516427405697969722458008939339158765/28948022309329048855892746252171976963317496166410141009864396001978282409984", "M_over_K_upper_7sig": "1.505454", "m_R": 99035, "m_R_error_interval": "[4.99987519680222151319452331793756492756234876777623324241118506846189075800e-9 +/- 5.96e-84]", "m_R_minus_one_error_interval": "[5.00087527184908664399773972989872781380245012799200133112039488362080813987e-9 +/- 3.98e-84]", "rho_R_point": "179094603787/500000000000", "rho_R_lower_exact": "59103147519462249373977120333831679485973173298247207624017257031771453465729/28948022309329048855892746252171976963317496166410141009864396001978282409984", "rho_R_lower_7sig": "2.041698", "G_B_lower_exact": "1982728890301721961741855245251072508645059008167577432328683542248971545935/1809251394333065553493296640760748560207343510400633813116524750123642650624", "G_B_lower_7sig": "1.095883", "cost_reduction_lower_percent_7sig": "8.74943", "precision_bits": 256, "seconds": 22.280999999959022, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}}
{"name": "cell_1500_1520_d7", "K": "265811/25", "delta": "5e-9", "J": 160, "p": 814, "m": 130240, "degree": 260479, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.83e-73]", "raw_fit_over_delta_interval": ["28948025115825886908091622439818914972369289139404225068727549424503273029799/28948022309329048855892746252171976963317496166410141009864396001978282409984", "57896050257216377583324817711115167763701524155708124837888679151486160922081/57896044618658097711785492504343953926634992332820282019728792003956564819968"], "raw_fit_upper_over_delta": "1.0000000974", "fit_method": {"evaluations": 11854, "intervals": 5934, "B2": "[75212.29938991377421894636650926515999085281663470608202302252479637785652554 +/- 4.27e-72]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "231583512648309858646440737495353179074624495975365268027064169564629372539585132707/46316835694926478169428394003475163141307993866256225615783033603165251855974400000000000000", "fit_upper_7sig": "5.000001e-09", "gap_grid_intervals": 131072, "gap_grid_peak_index": 77854, "gap_grid_upper": "[1.505452104539768081013493623432480996473462618593870055032568766926654328825 +/- 6.35e-77]", "curvature_coefficient": "[600.1772850043416036682114536029743961063778379799345464418588778558636201002 +/- 9.06e-74]", "M_over_K_upper_exact": "87159722596301845034234713950310224377249017672654396191602699184519704501863/57896044618658097711785492504343953926634992332820282019728792003956564819968", "M_over_K_upper_7sig": "1.505453", "m_R": 105299, "m_R_error_interval": "[4.99928232595058546402044397589922579739590982060108309463595379807267035124e-9 +/- 7.17e-84]", "m_R_minus_one_error_interval": "[5.00022279729331054837430943965741231353074898289045824562312540757824283713e-9 +/- 8.57e-84]", "rho_R_point": "35818812737/100000000000", "rho_R_lower_exact": "59103318382907852647817377863778444516863336832277282072337761336803938145187/28948022309329048855892746252171976963317496166410141009864396001978282409984", "rho_R_lower_7sig": "2.041704", "G_B_lower_exact": "31741305092129693618382668808970240405930617945077424577325811712145245595179/28948022309329048855892746252171976963317496166410141009864396001978282409984", "G_B_lower_7sig": "1.096493", "cost_reduction_lower_percent_7sig": "8.800151", "precision_bits": 256, "seconds": 22.67200000025332, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}}


==> anc/verification_set/expected/criterion_b/published_bounds.jsonl <==
{"name": "cell_80_100_d125_b", "K": "907637/80", "delta": "5e-9", "J": 160, "p": 868, "m": 138880, "degree": 277759, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.51e-73]", "raw_fit_over_delta_interval": ["57896049573475494283061709030965662550448361818150836388005855107595485751805/57896044618658097711785492504343953926634992332820282019728792003956564819968", "57896049611627105992604451395673226316098921415627634773018808672994528829199/57896044618658097711785492504343953926634992332820282019728792003956564819968"], "raw_fit_upper_over_delta": "1.00000008625", "fit_method": {"evaluations": 10724, "intervals": 5362, "B2": "[65460.65336346096118844363040264313684367409799002189794060164786582247319441 +/- 1.09e-72]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "7410672325518802663951620962443539023099056132050478166800872450614084897718571433301/1482138742237647301421708608111205220521855803720199219705057075301288059391180800000000000000", "fit_upper_7sig": "5.000001e-09", "gap_grid_intervals": 131072, "gap_grid_peak_index": 77726, "gap_grid_upper": "[1.507077252719358372876230265905030611491615059511361441894755573026413820485 +/- 1.87e-76]", "curvature_coefficient": "[599.365683628128329801564376335977175155181012252734969429443181822996147025 +/- 5.22e-73]", "M_over_K_upper_exact": "43626906262853958244269495975913512704512119666489723127915037425653212683057/28948022309329048855892746252171976963317496166410141009864396001978282409984", "M_over_K_upper_7sig": "1.507078", "m_R": 112360, "m_R_error_interval": "[4.9996883040862597933802777075000894597005526161329110158579773327062064535e-9 +/- 4.95e-83]", "m_R_minus_one_error_interval": "[5.00056973646863776143841628212323046420594969426119691533372928814721152023e-9 +/- 7.49e-84]", "rho_R_point": "35818887061/100000000000", "rho_R_lower_exact": "59103201395233570148557143541033226121177303891859712743160622693064307157967/28948022309329048855892746252171976963317496166410141009864396001978282409984", "rho_R_lower_7sig": "2.0417", "G_B_lower_exact": "63456703296304932507562581026244184257736775426448115118105926145571505683545/57896044618658097711785492504343953926634992332820282019728792003956564819968", "G_B_lower_7sig": "1.096045", "cost_reduction_lower_percent_7sig": "8.762917", "precision_bits": 256, "seconds": 22.063000000081956, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}, "max_relative_difference": 3.186026444611548e-09, "selection": "Weaker upper norm and lower gain of two independent common-weight certificates."}
{"name": "kappa_1e6", "K": "1000000", "delta": "5e-11", "J": 160, "p": 91470, "m": 14635200, "degree": 29270399, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.23e-73]", "raw_fit_over_delta_interval": ["57896050462632918143706127042787744036791546773667864741903277005930991949463/57896044618658097711785492504343953926634992332820282019728792003956564819968", "14474012627411346186808600176561603950701149652255173059133072832563615162809/14474011154664524427946373126085988481658748083205070504932198000989141204992"], "raw_fit_upper_over_delta": "1.00000010176", "fit_method": {"evaluations": 10213, "intervals": 5106, "B2": "[64780.09243911115379973902657581556782306548245163369695914185155988771383354 +/- 4.07e-72]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "1482134481152318569987375722384438163414401404973307629725731989319322269888315973729/29642774844752946028434172162224104410437116074403984394101141506025761187823616000000000000000", "fit_upper_7sig": "5.000001e-11", "gap_grid_intervals": 131072, "gap_grid_peak_index": 71357, "gap_grid_upper": "[1.636156772082440011219138394816652569986096920464581651304324190182035498220 +/- 4.57e-76]", "curvature_coefficient": "[856.756257620087026656620101661856120112638255745121785255432629788880159199 +/- 5.27e-73]", "M_over_K_upper_exact": "94727006493891004090816381976338935825608437971073100597227202015453807374633/57896044618658097711785492504343953926634992332820282019728792003956564819968", "M_over_K_upper_7sig": "1.636157", "m_R": 12206073, "m_R_error_interval": "[4.99999645526230690219390122719678102745579919583791489428357445849021555264e-11 +/- 6.47e-86]", "m_R_minus_one_error_interval": "[5.0000064552652174297182331268311241408920746207134916959329774651651264396e-11 +/- 2.00e-85]", "rho_R_point": "322271594529/1000000000000", "rho_R_lower_exact": "65404805227351750386687052742180227909976138298979550186307231212610588970719/28948022309329048855892746252171976963317496166410141009864396001978282409984", "rho_R_lower_7sig": "2.259387", "G_B_lower_exact": "66679453957195969801622713623243721302707720105026658803580262965768047071495/57896044618658097711785492504343953926634992332820282019728792003956564819968", "G_B_lower_7sig": "1.15171", "cost_reduction_lower_percent_7sig": "13.17258", "precision_bits": 256, "seconds": 22.016000000294298, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}, "max_relative_difference": 4.473747718884093e-09, "selection": "Weaker upper norm and lower gain of two independent common-weight certificates."}
{"name": "kappa_1e5", "K": "100000", "delta": "5e-11", "J": 160, "p": 9154, "m": 1464640, "degree": 2929279, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.27e-73]", "raw_fit_over_delta_interval": ["57896050298859170746068178352832795562642805805406417442093411657905086924609/57896044618658097711785492504343953926634992332820282019728792003956564819968", "14474012585500572122356852026706582246088126195140542138494993588070168865783/14474011154664524427946373126085988481658748083205070504932198000989141204992"], "raw_fit_upper_over_delta": "1.00000009886", "fit_method": {"evaluations": 9779, "intervals": 4889, "B2": "[60384.71575862994800518246443407937930242329522295028860963243932184194786078 +/- 1.33e-72]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "14821344760959702397290714828745162924542002414849347857981307247151423413429319484183/296427748447529460284341721622241044104371160744039843941011415060257611878236160000000000000000", "fit_upper_7sig": "5.000001e-11", "gap_grid_intervals": 131072, "gap_grid_peak_index": 71432, "gap_grid_upper": "[1.635011335928953497765804324636386248868886771142016397210292789841054261770 +/- 2.69e-76]", "curvature_coefficient": "[858.0675460728360336074300673107539915273263145524202115527146846140440081847 +/- 7.78e-74]", "M_over_K_upper_exact": "11832586282729460387897309995437054875720426114207902841607825665449300740603/7237005577332262213973186563042994240829374041602535252466099000494570602496", "M_over_K_upper_7sig": "1.635012", "m_R": 1220608, "m_R_error_interval": "[4.99992645177398342120141171228374646242634214611554301309862187190626174287e-11 +/- 8.83e-86]", "m_R_minus_one_error_interval": "[5.00002645130301419117753537675640300271546895953966594931835561048499429455e-11 +/- 5.83e-86]", "rho_R_point": "64454299289/200000000000", "rho_R_lower_exact": "32702411733880022737666451893783014071384459906382315086672346119790226130341/14474011154664524427946373126085988481658748083205070504932198000989141204992", "rho_R_lower_7sig": "2.259388", "G_B_lower_exact": "33337599616322677412090512548982931062300233730502217966951628398250952079547/28948022309329048855892746252171976963317496166410141009864396001978282409984", "G_B_lower_7sig": "1.151636", "cost_reduction_lower_percent_7sig": "13.16704", "precision_bits": 256, "seconds": 22.030999999959022, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}, "max_relative_difference": 4.3723495296416284e-09, "selection": "Weaker upper norm and lower gain of two independent common-weight certificates."}
{"name": "cell_80_100_d125_a", "K": "450571/40", "delta": "5e-9", "J": 160, "p": 862, "m": 137920, "degree": 275839, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.96e-73]", "raw_fit_over_delta_interval": ["28948024532340499156246564063198268485803245411121021686840470101655435745793/28948022309329048855892746252171976963317496166410141009864396001978282409984", "7237006139797603997618274333351690234236799568386476632044888337615257449959/7237005577332262213973186563042994240829374041602535252466099000494570602496"], "raw_fit_upper_over_delta": "1.00000007773", "fit_method": {"evaluations": 10864, "intervals": 5432, "B2": "[65460.24570566667423264637457157354589606025344138249892079742411375757284032 +/- 5.87e-73]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "185266806528560150373096074254977214145852362797818608896530507092354461232189581397/37053468555941182535542715202780130513046395093004980492626426882532201484779520000000000000", "fit_upper_7sig": "5.000001e-09", "gap_grid_intervals": 131072, "gap_grid_peak_index": 77787, "gap_grid_upper": "[1.506296682361591830334000525139937627249102975313454386822081880808676142039 +/- 4.79e-76]", "curvature_coefficient": "[599.659687137640157186837142388342955960499450893451730686993720347932241673 +/- 1.17e-73]", "M_over_K_upper_exact": "87208620588485249108563461006710837752608272134142973972947165431030424078183/57896044618658097711785492504343953926634992332820282019728792003956564819968", "M_over_K_upper_7sig": "1.506297", "m_R": 111556, "m_R_error_interval": "[4.99965108406185755380608016889372032352509997945271834724732200791262566701e-9 +/- 6.80e-84]", "m_R_minus_one_error_interval": "[5.00053886334169611896431390092637175355797358240312633736595286817245458463e-9 +/- 7.01e-84]", "rho_R_point": "358188807777/1000000000000", "rho_R_lower_exact": "3693950757509094149512348688914837281003404290792406096699628770511050215157/1809251394333065553493296640760748560207343510400633813116524750123642650624", "rho_R_lower_7sig": "2.041701", "G_B_lower_exact": "31737027394033437490983773497202985716876226708784476739729931899596574957381/28948022309329048855892746252171976963317496166410141009864396001978282409984", "G_B_lower_7sig": "1.096345", "cost_reduction_lower_percent_7sig": "8.787858", "precision_bits": 256, "seconds": 22.25, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}, "max_relative_difference": 3.1767738678814515e-09, "selection": "Weaker upper norm and lower gain of two independent common-weight certificates."}
{"name": "kappa_1e4", "K": "10000", "delta": "5e-9", "J": 160, "p": 766, "m": 122560, "degree": 245119, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.91e-73]", "raw_fit_over_delta_interval": ["28948024988561910174139528901753503624484391574173433255427395046029151506585/28948022309329048855892746252171976963317496166410141009864396001978282409984", "7237006253137170809093918419002714576440619134175175285137798874244213252525/7237005577332262213973186563042994240829374041602535252466099000494570602496"], "raw_fit_upper_over_delta": "1.00000009339", "fit_method": {"evaluations": 10383, "intervals": 5191, "B2": "[63557.89917415986874038317541074979382299233661647282767734312248977022587849 +/- 4.57e-72]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "7410672372322655218536718427017983741303849091279574382071159882204838814840883627243/1482138742237647301421708608111205220521855803720199219705057075301288059391180800000000000000", "fit_upper_7sig": "5.000001e-09", "gap_grid_intervals": 131072, "gap_grid_peak_index": 77854, "gap_grid_upper": "[1.505453147660713178493977205939557270312304973382384130183105731492229018431 +/- 2.11e-76]", "curvature_coefficient": "[600.8332478634514798601098077930606545302947155502188127276340476762679965478 +/- 9.14e-74]", "M_over_K_upper_exact": "21789945815248967084407843398404679677841151422933467111828211317795175038069/14474011154664524427946373126085988481658748083205070504932198000989141204992", "M_over_K_upper_7sig": "1.505454", "m_R": 99035, "m_R_error_interval": "[4.99987519680222151319452331793756492756234876777623324241118506846189075800e-9 +/- 5.96e-84]", "m_R_minus_one_error_interval": "[5.00087527184908664399773972989872781380245012799200133112039488362080813987e-9 +/- 3.98e-84]", "rho_R_point": "179094603787/500000000000", "rho_R_lower_exact": "59103147519462249373977120333831679485973173298247207624017257031771453465729/28948022309329048855892746252171976963317496166410141009864396001978282409984", "rho_R_lower_7sig": "2.041698", "G_B_lower_exact": "63447324291872368002928402636764800176151439404556062892672594764744961106833/57896044618658097711785492504343953926634992332820282019728792003956564819968", "G_B_lower_7sig": "1.095883", "cost_reduction_lower_percent_7sig": "8.74943", "precision_bits": 256, "seconds": 22.280999999959022, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}, "max_relative_difference": 3.1172746975890466e-09, "selection": "Weaker upper norm and lower gain of two independent common-weight certificates."}
{"name": "cell_1500_1520_d7", "K": "265811/25", "delta": "5e-9", "J": 160, "p": 814, "m": 130240, "degree": 260479, "degree_exact_nonzero_leading_coefficient": true, "structural_normalization": "Exact by the definition of c_J. The interval check contains 1.", "normalization_interval": "[1.000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.83e-73]", "raw_fit_over_delta_interval": ["28948025115825886908091622439818914972369289139404225068727549424503273029799/28948022309329048855892746252171976963317496166410141009864396001978282409984", "57896050257216377583324817711115167763701524155708124837888679151486160922081/57896044618658097711785492504343953926634992332820282019728792003956564819968"], "raw_fit_upper_over_delta": "1.0000000974", "fit_method": {"evaluations": 11854, "intervals": 5934, "B2": "[75212.29938991377421894636650926515999085281663470608202302252479637785652554 +/- 4.27e-72]"}, "repair_weight_exact": "3/1000000", "repair_weight": "3.00000000001e-06", "repaired_fit_upper_exact": "231583512648309858646440737495353179074624495975365268027064169564629372539585132707/46316835694926478169428394003475163141307993866256225615783033603165251855974400000000000000", "fit_upper_7sig": "5.000001e-09", "gap_grid_intervals": 131072, "gap_grid_peak_index": 77854, "gap_grid_upper": "[1.505452104539768081013493623432480996473462618593870055032568766926654328825 +/- 6.35e-77]", "curvature_coefficient": "[600.1772850043416036682114536029743961063778379799345464418588778558636201002 +/- 9.06e-74]", "M_over_K_upper_exact": "87159722868562577320688266584615095710491540189211546745291231446595475080383/57896044618658097711785492504343953926634992332820282019728792003956564819968", "M_over_K_upper_7sig": "1.505453", "m_R": 105299, "m_R_error_interval": "[4.99928232595058546402044397589922579739590982060108309463595379807267035124e-9 +/- 7.17e-84]", "m_R_minus_one_error_interval": "[5.00022279729331054837430943965741231353074898289045824562312540757824283713e-9 +/- 8.57e-84]", "rho_R_point": "35818812737/100000000000", "rho_R_lower_exact": "59103318382907852647817377863778444516863336832277282072337761336803938145187/28948022309329048855892746252171976963317496166410141009864396001978282409984", "rho_R_lower_7sig": "2.041704", "G_B_lower_exact": "31741304992979413104706713424665299110366196422142616282303422193441126657809/28948022309329048855892746252171976963317496166410141009864396001978282409984", "G_B_lower_7sig": "1.096493", "cost_reduction_lower_percent_7sig": "8.80015", "precision_bits": 256, "seconds": 22.67200000025332, "threadpools": {"threadpoolctl_unavailable": true, "process_threads": 7, "environment": {"OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1"}}, "max_relative_difference": 3.1236989322148587e-09, "selection": "Weaker upper norm and lower gain of two independent common-weight certificates."}


==> anc/verification_set/expected/criterion_b/uniform.json <==
[
 {
  "name": "cell_1500_1520_d7",
  "K": "265811/25",
  "delta": "5e-9",
  "J": 160,
  "p": 814,
  "m": 130240,
  "degree": 260479,
  "m_R": 105299,
  "N_F": 200000,
  "N_G": 100000,
  "prec": 256,
  "xi_exact": "3/1000000",
  "E_upper": "[1.000002415896214708137102699597420654715407290456992354386823063632646373137 +/- 7.95e-77]",
  "E_R_upper": "[0.009171679281489521375648554029305058025934766356509079089369485175674940519623 +/- 4.29e-79]",
  "fit_mix_upper_over_delta": "[0.9999994434040048639615424152349839503686172220394200529369971712719110022227 +/- 4.98e-77]",
  "gap_grid_max": "[1.505452104522225546679065706010240424773920258354833525695718604575645827026 +/- 1.65e-76]",
  "C_D": "[600.1772850043416036682114536029743961063778379799345464418588778558636201002 +/- 1.64e-74]",
  "z": "[7.502216062554270045852643170037179951329722974749181830523235973198295251253e-9 +/- 2.84e-85]",
  "M_over_K_upper": "[1.505452115816452591363567594062063564493400490533748361681824087892793285530 +/- 1.09e-76]",
  "s_star": "179094063/500000000",
  "rho_R_lower": "[2.041704878880816946248361018105671973575523297015193124398581340723594356794 +/- 2.72e-76]",
  "G_B_lower": "[1.096493040312124395506235686362552595778810091616322295639494360382357868120 +/- 2.13e-76]",
  "secs": 26.929971933364868
 },
 {
  "name": "cell_80_100_d125_a",
  "K": "450571/40",
  "delta": "5e-9",
  "J": 160,
  "p": 862,
  "m": 137920,
  "degree": 275839,
  "m_R": 111556,
  "N_F": 200000,
  "N_G": 100000,
  "prec": 256,
  "xi_exact": "3/1000000",
  "E_upper": "[1.000002044747699235394590056841157132086872995935837369543651054716759006314 +/- 4.05e-76]",
  "E_R_upper": "[0.009269151175797296097993073404181682416265168771299046512531125615656465968565 +/- 3.90e-79]",
  "fit_mix_upper_over_delta": "[0.9999990725490185196887721670502068211605239841123558759286819613569717030060 +/- 2.68e-78]",
  "gap_grid_max": "[1.506296682428059026720273695081860322490534533538770704124993421446632169136 +/- 1.38e-76]",
  "C_D": "[599.6596871376401571868371423883429559604994508934517306869937203479322416731 +/- 2.19e-75]",
  "z": "[7.495746089220501964835464279854286949506243136168146633587421504349153020914e-9 +/- 1.54e-85]",
  "M_over_K_upper": "[1.506296693718876577869315049709658391219064565188856717783757082125140777133 +/- 1.98e-76]",
  "s_star": "358188803/1000000000",
  "rho_R_lower": "[2.041701208068310359873719517031912499587522508110626672521104803507688707431 +/- 4.37e-76]",
  "G_B_lower": "[1.096345272050090236565192142346063353795248734552271400554548626503971699976 +/- 2.33e-76]",
  "secs": 26.897742986679077
 },
 {
  "name": "cell_80_100_d125_b",
  "K": "907637/80",
  "delta": "5e-9",
  "J": 160,
  "p": 868,
  "m": 138880,
  "degree": 277759,
  "m_R": 112360,
  "N_F": 200000,
  "N_G": 100000,
  "prec": 256,
  "xi_exact": "3/1000000",
  "E_upper": "[1.000002042724929010598018777878898129007026576074526713917054667904324749684 +/- 4.12e-77]",
  "E_R_upper": "[0.009324974244031383123604666783481804982657584258870262389336188392133831407886 +/- 1.74e-79]",
  "fit_mix_upper_over_delta": "[0.9999990706937235679051363546365648427580545029675512669477000847488862131112 +/- 2.49e-77]",
  "gap_grid_max": "[1.507077252802119048840072381464949195131212730093198493648478514250754756176 +/- 3.21e-76]",
  "C_D": "[599.3656836281283298015643763359771751551810122527349694294431818229961470246 +/- 1.24e-74]",
  "z": "[7.492071045351604122519554704199714689439762653159187117868039772787451837808e-9 +/- 3.05e-85]",
  "M_over_K_upper": "[1.507077264093248982260815840447604208113339057040501894214009686018991755040 +/- 4.20e-76]",
  "s_star": "35818887/100000000",
  "rho_R_lower": "[2.041700837579721064789135498638963760690057608541047116308925569353245387808 +/- 1.72e-76]",
  "G_B_lower": "[1.096045571235013300768563321431032755928453978758378972437191422653961532918 +/- 9.32e-77]",
  "secs": 26.859744548797607
 },
 {
  "name": "kappa_1e4",
  "K": "10000",
  "delta": "5e-9",
  "J": 160,
  "p": 766,
  "m": 122560,
  "degree": 245119,
  "m_R": 99035,
  "N_F": 200000,
  "N_G": 100000,
  "prec": 256,
  "xi_exact": "3/1000000",
  "E_upper": "[1.000002047583559438246041618508812859334886729789029622004010466467703220994 +/- 3.62e-76]",
  "E_R_upper": "[0.009049688184326707783419245149470905722788757386471707717037430705747624335217 +/- 2.63e-79]",
  "fit_mix_upper_over_delta": "[0.9999990747264812405478502306416927813090258934951124143302676055485959351276 +/- 9.98e-78]",
  "gap_grid_max": "[1.505453147628340411037920365636506173044268504031490786348405214178924893531 +/- 7.53e-77]",
  "C_D": "[600.8332478634514798601098077930606545302947155502188127276340476762679965478 +/- 8.00e-75]",
  "z": "[7.510415598293143498251372597413258181628683944377735159095425595953349956848e-9 +/- 4.08e-85]",
  "M_over_K_upper": "[1.505453158934919298402425136693058269017953435253578096195632087245254502215 +/- 3.91e-76]",
  "s_star": "358189209/1000000000",
  "rho_R_lower": "[2.041698976458752557156757933685210744830853421518378328978103240468976443434 +/- 3.15e-76]",
  "G_B_lower": "[1.095883573908696090789581374083543516193937658715026969184717130903451215533 +/- 4.12e-76]",
  "secs": 26.858748197555542
 },
 {
  "name": "kappa_1e5",
  "K": "100000",
  "delta": "5e-11",
  "J": 160,
  "p": 9154,
  "m": 1464640,
  "degree": 2929279,
  "m_R": 1220608,
  "N_F": 200000,
  "N_G": 100000,
  "prec": 256,
  "xi_exact": "3/1000000",
  "E_upper": "[1.000001949956863034002785262625042816775676836512833945718454204785875335416 +/- 5.59e-77]",
  "E_R_upper": "[0.007592041815017162334929349689358910920234944810027924139427628963446961658243 +/- 1.24e-80]",
  "fit_mix_upper_over_delta": "[0.9999989727271386084651702590573040097239592701871588373003894677061478681308 +/- 4.65e-77]",
  "gap_grid_max": "[1.635011335748723226408890022912221325449702941260329800224924761634787140352 +/- 6.80e-77]",
  "C_D": "[858.0675460728360336074300673107539915273263145524202115527146846140440081848 +/- 4.44e-74]",
  "z": "[1.072584432591045042009287584138442489409157893190525264440893355767555010231e-8 +/- 4.52e-85]",
  "M_over_K_upper": "[1.635011353285600472846414732264751763672689255098370337922866738861936007642 +/- 3.56e-76]",
  "s_star": "20141969/62500000",
  "rho_R_lower": "[2.259388319135089824205650099976838909040518401041729108053998062731002840603 +/- 4.18e-76]",
  "G_B_lower": "[1.151636518035258114026994576598401191366578526828240878043114895171443729053 +/- 2.50e-76]",
  "secs": 27.0035240650177
 },
 {
  "name": "kappa_1e6",
  "K": "1000000",
  "delta": "5e-11",
  "J": 160,
  "p": 91470,
  "m": 14635200,
  "degree": 29270399,
  "m_R": 12206073,
  "N_F": 200000,
  "N_G": 100000,
  "prec": 256,
  "xi_exact": "3/1000000",
  "E_upper": "[1.000002065627842999926539543534328399992402901448660791042754901177892956405 +/- 4.39e-77]",
  "E_R_upper": "[0.007764022552325137774606177394596279431960762009369898406392749848237747029127 +/- 5.25e-80]",
  "fit_mix_upper_over_delta": "[0.9999990889137137733729530877342299807960412201222424731700769920914389674394 +/- 3.68e-77]",
  "gap_grid_max": "[1.636156772079192892303674447996506530200451295820086683211152904504626093285 +/- 3.10e-77]",
  "C_D": "[856.7562576200870266566201016618561201126382557451217852554326297888801591995 +/- 2.89e-74]",
  "z": "[1.070945322025108783320775127077320150140797819681402231569290787236100198999e-8 +/- 4.25e-84]",
  "M_over_K_upper": "[1.636156789601537491537541716783156054330488225524715960242518990382449307684 +/- 8.37e-77]",
  "s_star": "161135803/500000000",
  "rho_R_lower": "[2.259387689026124914468029800087077063209748469405635198527613159317919925614 +/- 4.16e-76]",
  "G_B_lower": "[1.151710007072007332846915076066258524353198293700478002081038561505906780489 +/- 3.02e-76]",
  "secs": 26.918748140335083
 }
]

==> anc/verification_set/expected/fixed_ratio_bounds.json <==
[
  {
    "eta": "1e-8",
    "ratio": "1.2522136079544706",
    "lower": "1.4800908543"
  },
  {
    "eta": "1e-9",
    "ratio": "1.2288102541200447",
    "lower": "1.5472598523"
  },
  {
    "eta": "1e-10",
    "ratio": "1.2097153353550891",
    "lower": "1.6115883893"
  },
  {
    "eta": "1e-15",
    "ratio": "1.2872782552049793",
    "lower": "1.6454302765"
  },
  {
    "eta": "1e-16",
    "ratio": "1.2722165662888665",
    "lower": "1.6859657411"
  }
]


==> anc/verification_set/requirements.txt <==
numpy==2.5.2
scipy==1.18.0
mpmath==1.3.0
python-flint==0.9.0
highspy==1.15.1


==> anc/verification_set/support/sitecustomize.py <==
"""Reject scientific file reads outside this verification set in child processes."""
import os
import sys

root=os.environ.get('VERIFICATION_ROOT')
if root:
    root=os.path.normcase(os.path.realpath(root))
    runtime=[os.path.normcase(os.path.realpath(p)) for p in (sys.prefix,sys.base_prefix)]
    logroot=os.path.join(root,'_audit')
    os.makedirs(logroot,exist_ok=True)
    log=open(os.path.join(logroot,str(os.getpid())+'.txt'),'a',encoding='utf-8',buffering=1)
    seen=set()
    def inside(p,r):
        return p==r or p.startswith(r+os.sep)
    def audit(event,args):
        if event!='open' or isinstance(args[0],int):return
        p=os.path.normcase(os.path.realpath(os.fsdecode(args[0])))
        mode,flags=args[1:3]
        write=bool(flags & (os.O_WRONLY|os.O_RDWR|os.O_CREAT))
        if inside(p,root):kind='set-write' if write else 'set-read'
        elif not write and any(inside(p,r) for r in runtime):kind='runtime-read'
        elif p==os.path.normcase(os.path.realpath(os.devnull)):kind='null-device'
        else:
            log.write('BLOCKED '+p+'\n')
            raise PermissionError('External file access is outside the verification set: '+p)
        key=(kind,p)
        if key not in seen:
            seen.add(key)
            log.write(kind+' '+p+'\n')
    sys.addaudithook(audit)


==> anc/verification_set/verification_checks.py <==
"""Checks for certificate-only extracts and for the published common-weight bounds."""
from pathlib import Path
from fractions import Fraction
import json,sys

ROOT=Path(__file__).resolve().parent
DE=ROOT/'certificates/dual_and_entire'

def baseline():
    from baseline_functions import eta_arb,m_u_arb,q_star_arb,ctx,fmpq
    ctx.prec=256
    expected=json.loads((ROOT/'expected/baseline_premise.json').read_text())
    result=[]
    for row in expected:
        text=row['eta']
        if text.startswith('e^-'):spec=('L',int(Fraction(text[3:])*2))
        else:
            eta=Fraction(text)
            spec=('q',eta.numerator,eta.denominator)
        eta=eta_arb(spec)
        k=row['kappa']
        m=m_u_arb(k,eta)
        margin=q_star_arb(m,fmpq(3,4*k),k)/k-(1+eta)
        assert margin>0
        result.append(dict(kappa=k,eta=text,m_u=m,margin_lower_display=f'{float(margin.lower().mid()):.10f}',certified=True))
    assert result==expected
    print('PASS: 996 exact premise checks and every displayed certified margin')

def fixed():
    import numpy as np
    sys.path.insert(0,str(DE))
    import dual_arb_verify as v
    import contextlib,io
    expected=json.loads((ROOT/'expected/fixed_ratio_bounds.json').read_text())
    rows=[]
    for row in expected:
        e='1e-09' if row['eta']=='1e-9' else row['eta']
        src=DE/f'dual_cert_{e}_aligned.npz'
        data=np.load(src)
        assert Fraction(str(data['ratio']))==Fraction(row['ratio'])
        # The cleaned release retains aligned witnesses. Reuse their exact
        # binary multipliers at the explicitly stated decimal ratio.
        dest=DE/f'dual_cert_{e}_fixed.npz'
        np.savez(dest,**{k:data[k] for k in data.files if k!='sigma_exact'})
        with contextlib.redirect_stdout(io.StringIO()):out=v.verify(dest)
        assert Fraction(out['Phi_certified_decimal_lower'])>=Fraction(row['lower'])
        assert out['ratio_exact']==row['ratio']
        rows.append(out)
    (ROOT/'fixed_ratio_replay.json').write_text(json.dumps(rows,indent=2)+'\n')
    print('PASS: all five fixed decimal ratios and their published lower bounds')

def windows():
    import re
    from flint import arb,ctx
    ctx.prec=256
    rows=json.loads((DE/'construct_window_certificate.json').read_text())
    log=(ROOT/'expected/cert_rule_2026-10-04.log').read_text()
    blocks=log.split('==============================================================================')[1:]
    for row,block,target in zip(rows,blocks,['1.7054','1.7034']):
        match=re.search(r'rho in \[\[[^\]]+\], (\[[^\]]+\])\]',block)
        assert match
        upper=arb(match[1]).upper()
        lower=arb(row['cost_over_kappa_squared_lower'])
        ratio=lower/(arb(row['m_u'])/row['kappa']*upper)
        assert ratio>arb(target)
        print('PASS: named window at kappa',row['kappa'],'has cost ratio >',target)

def b_bounds():
    from flint import arb,ctx
    ctx.prec=256
    base=ROOT/'criterion_b'
    sys.path.insert(0,str(base))
    from verify_common import rational,exact_endpoint,outward
    uniform={r['name']:r for r in json.loads((base/'uniform.json').read_text())}
    common={r['name']:r for r in map(json.loads,(base/'common_results.jsonl').read_text().splitlines())}
    published=list(map(json.loads,(ROOT/'expected/criterion_b/published_bounds.jsonl').read_text().splitlines()))
    assert len(uniform)==len(common)==len(published)==6
    regenerated=[]
    for p in published:
        u,c=uniform[p['name']],common[p['name']]
        assert c['repair_weight_exact']=='3/1000000'
        assert arb(u['fit_mix_upper_over_delta'])<1
        assert Fraction(c['repaired_fit_upper_exact'])<=Fraction(c['delta'])
        # Published norm and gain use the weaker of the two outward bounds.
        pu=Fraction(p['M_over_K_upper_exact'])
        pg=Fraction(p['G_B_lower_exact'])
        cu=Fraction(c['M_over_K_upper_exact'])
        cg=Fraction(c['G_B_lower_exact'])
        def ball(q):return arb(str(q.numerator))/q.denominator
        assert pu>=cu and pg<=cg
        assert ball(pu)>=arb(u['M_over_K_upper']).upper()
        assert ball(pg)<=arb(u['G_B_lower']).lower()
        assert Fraction(p['M_over_K_upper_7sig'])>=pu
        assert Fraction(p['G_B_lower_7sig'])<=pg
        assert p['degree']==2*p['m']-1 and p['m']==c['m']==u['m']
        m1=rational(c['M_over_K_upper_exact']);m2=arb(u['M_over_K_upper']).upper()
        g1=rational(c['G_B_lower_exact']);g2=arb(u['G_B_lower']).lower()
        norm=max(m1.upper(),m2);gain=min(g1.lower(),g2)
        row=dict(c)
        row.update(M_over_K_upper_exact=exact_endpoint(norm,'upper'),G_B_lower_exact=exact_endpoint(gain,'lower'),
                   M_over_K_upper_7sig=outward(norm,'upper'),G_B_lower_7sig=outward(gain,'lower'),
                   cost_reduction_lower_percent_7sig=outward(100*(1-1/gain),'lower'),
                   max_relative_difference=max(float(abs(m1/m2-1).upper()),float(abs(g1/g2-1).upper())),
                   selection='Weaker upper norm and lower gain of two independent common-weight certificates.')
        exclude={'seconds','secs','threadpools'}
        assert {k:v for k,v in row.items() if k not in exclude}=={k:v for k,v in p.items() if k not in exclude}
        regenerated.append(row)
        print(p['name'],'M/K <=',p['M_over_K_upper_7sig'],'G_B >=',p['G_B_lower_7sig'])
    (base/'published_bounds.jsonl').write_text(''.join(json.dumps(r)+'\n' for r in regenerated))
    print('PASS: all six published common-weight bounds, including the three benchmark points')

if __name__=='__main__':
    {'baseline':baseline,'fixed':fixed,'windows':windows,'b_bounds':b_bounds}[sys.argv[1]]()


==> anc/verification_set/verify.py <==
"""Replay certificate groups in isolated directories and compare expected outputs."""
from pathlib import Path
import argparse,hashlib,json,os,platform,re,shutil,subprocess,sys,time

ROOT=Path(__file__).resolve().parent
DE='certificates/dual_and_entire'
NF=DE+'/numeric_frontier_reproducibility'
GU=DE+'/ginf_upper'
FW='certificates/frontier_and_windows'
ETAS=['1e-8','1e-9','1e-10','1e-15','1e-16']
VOLATILE={'seconds','secs','threadpools'}
PROVENANCE={'coefficient_source_file','coefficient_source_sha256','feasible_function','verifier_file','verifier_sha256','runtime'}
records=[]

def clean(obj):
    if isinstance(obj,dict):return {k:clean(v) for k,v in obj.items() if k not in VOLATILE|PROVENANCE}
    if isinstance(obj,list):return [clean(v) for v in obj]
    return obj

def compare(work,rel,actual=None):
    def read(p):
        if p.suffix=='.jsonl':
            return sorted((clean(json.loads(s)) for s in p.read_text().splitlines()),key=lambda r:r.get('name',(r.get('eta',''),r.get('ratio',''))))
        return clean(json.loads(p.read_text()))
    a=read(ROOT/'expected'/rel);b=read(work/(actual or rel))
    if a!=b:
        (work/'comparison_failure.json').write_text(json.dumps(dict(expected=a,actual=b),indent=2))
        raise AssertionError('Expected output differs: '+rel)
    print('  MATCH',rel,flush=True)

def normalized_log(text):
    text=re.sub(r'(?m)^.*\bstart\s+\d{4}-\d{2}-\d{2}.*\n','',text)
    text=re.sub(r'(?m)^\s*elapsed\s+.*\n?','',text)
    text=re.sub(r'(?m) ; [0-9]+(?:\.[0-9]+)? s$','',text)
    return text.strip()

def run(work,args,cwd='',expected_log=None):
    cmd=[sys.executable,'-B']+args
    start=time.perf_counter()
    result=subprocess.run(cmd,cwd=work/cwd,text=True,encoding='utf-8',capture_output=True)
    elapsed=time.perf_counter()-start
    idx=len(records)+1
    (work/f'command_{idx:02}.stdout.txt').write_text(result.stdout,encoding='utf-8')
    (work/f'command_{idx:02}.stderr.txt').write_text(result.stderr,encoding='utf-8')
    row=dict(command='python -B '+' '.join(args),cwd=cwd or '.',seconds=elapsed,exit_code=result.returncode)
    records.append(row)
    (work/'replay_results.json').write_text(json.dumps(records,indent=2)+'\n')
    print(f"{row['command']}: exit {result.returncode}, {elapsed:.3f} seconds",flush=True)
    assert result.returncode==0,result.stderr[-3000:]
    if expected_log:
        expected=(ROOT/'expected'/expected_log).read_text()
        assert normalized_log(expected)==normalized_log(result.stdout),'Printed certificate output differs: '+expected_log
        row['comparison']='every non-timing line identical'
    return result.stdout

def environment():
    from importlib.metadata import version
    assert platform.python_version()=='3.12.13'
    for line in (ROOT/'requirements.txt').read_text().splitlines():
        k,v=line.split('==');assert version(k)==v,(k,version(k),v)
    for line in (ROOT/'SHA256SUMS.txt').read_text().splitlines():
        digest,rel=line.split('  ',1)
        assert hashlib.sha256((ROOT/rel).read_bytes()).hexdigest()==digest,rel

def main(group):
    environment()
    work=ROOT/'_work'/group
    assert not work.exists(),'Use a fresh copy for a new replay.'
    work.mkdir(parents=True)
    for line in (ROOT/'SHA256SUMS.txt').read_text().splitlines():
        _,rel=line.split('  ',1)
        p=work/rel;p.parent.mkdir(parents=True,exist_ok=True);shutil.copy2(ROOT/rel,p)
    tmp=ROOT/'_tmp';tmp.mkdir(exist_ok=True)
    os.environ.update(VERIFICATION_ROOT=str(ROOT),PYTHONPATH=str(ROOT/'support'),PYTHONDONTWRITEBYTECODE='1',TEMP=str(tmp),TMP=str(tmp),OMP_NUM_THREADS='1',OPENBLAS_NUM_THREADS='1',MKL_NUM_THREADS='1')
    if group=='baseline':
        run(work,['verification_checks.py','baseline'])
    elif group=='a_targets':
        for args,log in [
            (['cert_nearopt_2026-10-04.py'],'cert_nearopt_2026-10-04.log'),
            (['cert_nearopt_k1e4_2026-10-05.py','control'],'cert_nearopt_control_k1e5_2026-10-05.log'),
            (['cert_nearopt_k1e4_2026-10-05.py','k1e4'],'cert_nearopt_k1e4_eps1e-6_2026-10-05.log'),
            (['cert_rule_2026-10-04.py'],'cert_rule_2026-10-04.log'),
            (['cert_rule_k1e4_2026-10-05.py','4','6'],'cert_rule_k1e4_eps1e-6_2026-10-05.log'),
            (['cert_rule_k1e4_2026-10-05.py','5','10'],'cert_rule_k1e5_eps1e-10_2026-10-05.log'),
            (['cert_rule_k1e4_2026-10-05.py','6','10'],'cert_rule_k1e6_eps1e-10_2026-10-05.log')]:run(work,args,expected_log=log)
    elif group=='limiting':
        for e in ETAS:
            run(work,['dual_global_arb.py',f'dual_global_witness_{e}.npz'],DE)
            compare(work,DE+f'/dual_global_cert_{e}.json')
        table=[json.loads((work/DE/f'dual_global_cert_{e}.json').read_text()) for e in ETAS]
        (work/DE/'dual_global_cert_table.json').write_text(json.dumps(table,indent=2))
        compare(work,DE+'/dual_global_cert_table.json')
        for e in ETAS:run(work,['numeric_frontier_reproducibility/numeric_arb_certify.py','--eta',e],DE)
        run(work,['numeric_frontier_reproducibility/numeric_arb_gain.py'],DE)
        for e in ETAS:compare(work,NF+f'/arb_upper_certificate_eta_{e}.json')
        compare(work,NF+'/arb_upper_summary.json')
        for e in ETAS:
            e='1e-09' if e=='1e-9' else e
            run(work,['dual_arb_verify.py',f'dual_cert_{e}_aligned.npz',f'dual_cert_{e}_aligned.json'],DE)
            compare(work,DE+f'/dual_cert_{e}_aligned.json')
        run(work,['verification_checks.py','fixed'])
        run(work,['replay_verify.py'],GU)
        rows=list(map(json.loads,(work/GU/'replay.jsonl').read_text().splitlines()))
        assert len(rows)==416 and all(r['match'] for r in rows)
        for args,name in [(['assemble.py'],'ceiling_assembled.json'),(['assemble.py','control'],'control_one_point_only.json')]:
            run(work,args,GU);compare(work,GU+'/'+name)
        run(work,['limit_finite_from_entire_certificate.py'],DE)
        compare(work,DE+'/limit_finite_from_entire_certificate.json')
    elif group=='constants_windows':
        rel='frontier_numerics/envelope_certificates.json'
        shutil.copy2(ROOT/'expected'/FW/rel,work/FW/rel)
        run(work,['verify_all.py'],FW,FW+'/verification_output.txt')
        compare(work,FW+'/windowing/pswf_window_certificate.json')
        run(work,['construct_window_certificate.py'],DE)
        compare(work,DE+'/construct_window_certificate.json')
        run(work,['verification_checks.py','windows'])
    elif group=='b_targets':
        run(work,['certify_uniform.py','coefficients.json','uniform.json','6'],'criterion_b')
        compare(work,'criterion_b/uniform.json')
        run(work,['verify_common.py'],'criterion_b')
        compare(work,'criterion_b/common_results.jsonl')
        run(work,['verification_checks.py','b_bounds'])
        compare(work,'criterion_b/published_bounds.jsonl')
    else:raise ValueError(group)
    (work/'replay_results.json').write_text(json.dumps(records,indent=2)+'\n')
    print('PASS:',group,len(records),'commands',flush=True)

if __name__=='__main__':
    parser=argparse.ArgumentParser()
    parser.add_argument('group',choices=['baseline','a_targets','limiting','constants_windows','b_targets'])
    main(parser.parse_args().group)

